Privacy-Preserving Logistic Regression Training on Large Datasets

Privacy-preserving machine learning is one class of cryptographic methods that aim to analyze private and sensitive data while keeping privacy, such as homomorphic logistic regression training over large encrypted data. In this paper, we propose an efficient algorithm for logistic regression training on large encrypted data using Homomorphic Encryption (HE), which is the mini-batch version of recent methods using a faster gradient variant called $\texttt{quadratic gradient}$. It is claimed that $\texttt{quadratic gradient}$ can integrate curve information (Hessian matrix) into the gradient and therefore can effectively accelerate the first-order gradient (descent) algorithms. We also implement the full-batch version of their method when the encrypted dataset is so large that it has to be encrypted in the mini-batch manner. We compare our mini-batch algorithm with our full-batch implementation method on real financial data consisting of 422,108 samples with 200 freatures. %Our experiments show that Nesterov's accelerated gradient (NAG) Given the inefficiency of HEs, our results are inspiring and demonstrate that the logistic regression training on large encrypted dataset is of practical feasibility, marking a significant milestone in our understanding.

==> 20240809_Mini_Batch_Version_NAGwithQG_Credit_using_Learning_Rate__MonotonicExponentialLR__Python3.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "execution_count": 15,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "tQ6vVfS2ByPj",
        "outputId": "4614b4cd-b27d-4745-a746-5d7957a7d1c8"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "len(X) =  27001\n",
            "batchsize =  1024\n",
            "len(X)%batchsize =  377\n",
            "Xminbatches[-1] [[1, 0.27848101265822783, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3103448275862069, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.20373544762460077, 0.11015831701990914, 0.09611151709745447, 0.21031311583096124, 0.10584788600401823, 0.287393803949908, 0.0022895030862501602, 0.0013436175790065541, 0.00224960997387078, 0.00322061191626409, 0.004689012939331206, 0.0037940369121851184], [1, 0.06329113924050633, 0.0, 0.3333333333333333, 0.3333333333333333, 0.41379310344827586, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.20445005118402795, 0.11133558710508303, 0.09621254089679486, 0.2148600010948106, 0.10966388690580126, 0.2911690920149314, 0.0017171273146876203, 0.0008905993674369559, 0.00224960997387078, 0.001610305958132045, 0.002344506469665603, 0.0018970184560925592], [1, 0.4430379746835443, 0.0, 0.16666666666666666, 0.3333333333333333, 0.25862068965517243, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.1834667917588235, 0.09379082196309173, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.007492398849753649, 0.0, 0.0, 0.0, 0.0, 0.0004913277801279729], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.6666666666666666, 0.3620689655172414, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.23536432725335765, 0.14284906733911154, 0.11222920543134692, 0.24822321363404132, 0.14316136832310355, 0.331276384261575, 0.002060552777625144, 0.001077031501687092, 0.0019312901625680647, 0.0026698872785829307, 0.0043560930206386905, 0.0037940369121851184], [1, 0.12658227848101267, 0.0, 0.3333333333333333, 0.6666666666666666, 0.2413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.29832725774172125, 0.22194244648520978, 0.1467046750410272, 0.2477579191299905, 0.14353048048678602, 0.3303364198284919, 0.006982984413062989, 0.0017811987348739118, 0.00224960997387078, 0.00322061191626409, 0.004689012939331206, 0.0037940369121851184], [1, 0.17721518987341772, 0.0, 0.3333333333333333, 0.6666666666666666, 0.13793103448275862, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.29564530235841097, 0.20107846787760816, 0.13847288252194934, 0.30898748266549886, 0.20077159913976975, 0.4006974510376256, 0.0057237577156254, 0.0026005501529159114, 0.009592336928585007, 0.008051529790660225, 0.009378025878662412, 0.009485092280462796], [1, 0.21518987341772153, 0.0, 0.16666666666666666, 0.6666666666666666, 0.13793103448275862, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.18271053952568736, 0.10812943089191113, 0.08875489814440145, 0.1950313845704693, 0.095128161489887, 0.2688105399459167, 0.020849359854937084, 0.002606487482032158, 0.0011428018667263564, 0.007640901771336554, 0.0, 0.0], [1, 0.08860759493670886, 0.0, 0.3333333333333333, 0.6666666666666666, 0.15517241379310345, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.18705953787508467, 0.09142890849367187, 0.08741194046403965, 0.21139082001313772, 0.10456704469351534, 0.27633025541058187, 0.005292186383867245, 0.001165497705519163, 0.017278129404314526, 0.02139452495974235, 0.013710673834604446, 0.0], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.6666666666666666, 0.15517241379310345, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2326100346999213, 0.14133631214615844, 0.09913674065378869, 0.2197284869717539, 0.11357824404281701, 0.2936328018012342, 0.0023055296078539115, 0.0009499726585994197, 0.0015747269817095462, 0.0006908212560386473, 0.0009049794972909227, 0.00010813005199727588], [1, 0.20253164556962025, 0.0, 0.3333333333333333, 0.6666666666666666, 0.1724137931034483, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.18842298393018805, 0.09497054981462297, 0.09102354129045825, 0.2045699219035107, 0.10045597508603407, 0.2815624240538313, 0.0014664267267432277, 0.0007706653192887792, 0.001300274564897311, 0.0005507246376811594, 0.0011839757671811295, 0.0011571812582164612], [1, 0.24050632911392406, 0.0, 0.3333333333333333, 0.6666666666666666, 0.1724137931034483, 0.1, 0.1, 0.4, 0.1, 0.1, 0.1, 0.187433279920736, 0.11095954885240744, 0.09072211701960027, 0.2009456426538209, 0.09933206170140815, 0.27684845741678227, 0.02370780445812041, 1.3655856967366658e-05, 0.007005285458633609, 0.013806763285024155, 0.014697711058333665, 0.012161785322009398], [1, 0.25316455696202533, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1724137931034483, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.22098128659329194, 0.1313897316979356, 0.10730649138305424, 0.23862651448799357, 0.13380205420865227, 0.3209830664957329, 0.0022895030862501602, 0.0011494669169052978, 0.00224960997387078, 0.002334943639291465, 0.0034511135233477675, 0.006639564596323958], [1, 0.012658227848101266, 0.0, 0.3333333333333333, 0.6666666666666666, 0.1896551724137931, 0.2, 0.2, 0.2, 0.2, 0.2, 0.0, 0.20277972016475337, 0.11006737966468694, 0.09693782589097226, 0.209943617254215, 0.09742792919235164, 0.28178487801679075, 0.0022929373408795356, 0.0008597252560324748, 0.001493741022650198, 0.0008051529790660225, 0.025756748075746315, 0.0011382110736555355], [1, 0.189873417721519, 0.0, 0.16666666666666666, 0.6666666666666666, 0.2413793103448276, 0.1, 0.4, 0.4, 0.0, 0.0, 0.1, 0.18186002976784152, 0.08577481698857262, 0.0861776931764463, 0.19315424056638203, 0.0888278368037981, 0.26942260980931965, 0.0, 0.0, 0.0, 0.0, 0.004473318344121971, 0.0006184280166861743], [1, 0.05063291139240506, 0.0, 0.5, 0.6666666666666666, 0.41379310344827586, 0.2, 0.2, 0.2, 0.2, 0.0, 0.0, 0.23281827806846603, 0.1451716565468137, 0.10893769631696876, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0026970346356026886, 0.0012765257599929702, 0.0, 0.0, 0.0, 0.0], [1, 0.4177215189873418, 0.0, 0.3333333333333333, 0.6666666666666666, 0.15517241379310345, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.4376946801491461, 0.3523883959019204, 0.18584041643767024, 0.3910093241369243, 0.2792510338455962, 0.48746864106345855, 0.00927248749931315, 0.004749863292997099, 0.00686356003027975, 0.010673107890499195, 0.015279148662810734, 0.008536583052416518], [1, 0.26582278481012656, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1896551724137931, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.18735217460877648, 0.09092998192312844, 0.08793682498669946, 0.19774104079994162, 0.09145472187287954, 0.26998710281359256, 0.004827417257358463, 0.0017259815740928207, 0.0038209625406195203, 0.002288244766505636, 0.002145223419744027, 0.0017186987212198588], [1, 0.24050632911392406, 0.0, 0.3333333333333333, 0.3333333333333333, 0.27586206896551724, 0.0, 0.1, 0.1, 0.1, 0.2, 0.2, 0.1820266244626773, 0.08648265369949136, 0.08741303854881509, 0.20744379972264798, 0.0968952583453608, 0.27491452238619807, 0.0006845614227887979, 0.0011577791776680427, 0.013408800249256786, 6.44122383252818e-06, 7.033519408996809e-06, 0.002278319165767164], [1, 0.3924050632911392, 0.0, 0.16666666666666666, 0.6666666666666666, 0.13793103448275862, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.4290602524786441, 0.34319020530951266, 0.1798662862168948, 0.3920858878913948, 0.28596136036619463, 0.5015552489491301, 0.01079386230012638, 0.00367461299004488, 0.007096394662575376, 0.010483091787439613, 0.015473742699792981, 0.012131433026711916], [1, 0.12658227848101267, 0.0, 0.16666666666666666, 0.6666666666666666, 0.13793103448275862, 0.4, 0.2, 0.2, 0.2, 0.4, 0.2, 0.2667827714781114, 0.18327809503445175, 0.13108332102563314, 0.2923018848989125, 0.18274588506245068, 0.3795411790574381, 0.003926497792919025, 0.0023749316464985494, 0.007986115407241269, 0.0, 0.00844022329079617, 0.005960431989042821], [1, 0.24050632911392406, 0.0, 0.16666666666666666, 0.6666666666666666, 0.15517241379310345, 0.5, 0.4, 0.4, 0.1, 0.1, 0.2, 0.18271711563206247, 0.08644332943777366, 0.08634460206231302, 0.19451134953653018, 0.09050099792899342, 0.26952805041604033, 0.0, 0.0, 0.0006298907926838185, 0.0008985507246376812, 0.0, 0.0], [1, 0.189873417721519, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1724137931034483, 0.3, 0.4, 0.2, 0.2, 0.2, 0.2, 0.24332908809132897, 0.15379227204524257, 0.11726447316912207, 0.2615354262462594, 0.1564427754582406, 0.348248464360432, 0.0, 0.0011874658232492747, 0.0039368174542738655, 0.00322061191626409, 0.005157914233264327, 0.005691055368277678], [1, 0.379746835443038, 0.0, 0.3333333333333333, 0.3333333333333333, 0.22413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.27968180413286364, 0.18820345881459472, 0.1305606326725242, 0.27409381614480693, 0.1543850304020228, 0.3349732348020867, 0.0035487297836877484, 0.002139813413495193, 0.002661288599089133, 0.003249597423510467, 0.004689012939331206, 0.003224931375357351], [1, 0.0759493670886076, 0.0, 0.3333333333333333, 0.3333333333333333, 0.13793103448275862, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2672354268002639, 0.10943450482766756, 0.09251089711879026, 0.2060684439092037, 0.12072620055388927, 0.28320189690223213, 0.002299805850138286, 0.0008336010079209908, 0.0033924118405971363, 0.03220772946859903, 0.004689012939331206, 0.009488886317374982], [1, 0.08860759493670886, 0.0, 0.3333333333333333, 0.6666666666666666, 0.13793103448275862, 0.1, 0.1, 0.1, 0.2, 0.2, 0.2, 0.21235891511781094, 0.0857477815586417, 0.12380411704924855, 0.27146741113787315, 0.16706635398961622, 0.3586150762065556, 0.0, 0.04050861536141413, 0.00224960997387078, 0.00322061191626409, 0.0, 0.0], [1, 0.3924050632911392, 0.0, 0.16666666666666666, 0.6666666666666666, 0.22413793103448276, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18723270867629555, 0.08574409490910566, 0.08688705594137984, 0.20119425589373038, 0.09781251312337408, 0.26878610858582286, 0.0, 0.0005883893154200156, 0.007257241775707137, 0.015711755233494364, 0.0, 0.007578588732089775], [1, 0.27848101265822783, 0.0, 0.16666666666666666, 0.6666666666666666, 0.22413793103448276, 0.2, 0.1, 0.2, 0.2, 0.2, 0.2, 0.24334772039272506, 0.3551091432595143, 0.21075541094999156, 0.45137102218816144, 0.34034793794495144, 0.5597558921368311, 0.26533967067787606, 0.00689977016598991, 0.010153614617065767, 0.014516908212560386, 0.02110055822699043, 0.01709972436321833], [1, 0.31645569620253167, 0.0, 0.3333333333333333, 0.6666666666666666, 0.25862068965517243, 0.4, 0.2, 0.2, 0.2, 0.2, 0.2, 0.5477830849391819, 0.46737253716449956, 0.24477956771696646, 0.526418007809649, 0.3267714621041162, 0.5468625633125839, 0.013737018517500962, 0.00653106202787101, 0.01237285485628929, 0.01288244766505636, 0.019928304992157624, 0.015745253185568242], [1, 0.05063291139240506, 0.0, 0.5, 0.3333333333333333, 0.3448275862068966, 0.7, 0.6, 0.5, 0.4, 0.2, 0.2, 0.24076221456958288, 0.15082329028555558, 0.11481080273840381, 0.2512442066272535, 0.12050407017993665, 0.3054305770044324, 0.0, 0.0, 0.0, 0.0, 0.0022835493014542975, 0.05899727398447859], [1, 0.25316455696202533, 0.0, 0.5, 0.6666666666666666, 0.46551724137931033, 0.2, 0.2, 0.2, 0.2, 0.1, 0.1, 0.2747573964756454, 0.18855369052051804, 0.12678926051127926, 0.23767083607035983, 0.1323156594177753, 0.27531956861933243, 0.038530047438503946, 0.017813768547473994, 0.00112480498693539, 0.06182769726247987, 0.011867891749447282, 0.024776958055024917], [1, 0.06329113924050633, 0.0, 0.5, 0.3333333333333333, 0.3620689655172414, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.20283890512212926, 0.11093497118883387, 0.09825991996060073, 0.21937267352747974, 0.11172163196201902, 0.2688105399459167, 0.0015293880616151071, 0.0009155361497251907, 0.001349765984322468, 0.0008051529790660225, 0.0, 0.0], [1, 0.02531645569620253, 0.0, 0.3333333333333333, 0.3333333333333333, 0.46551724137931033, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2104058115244072, 0.12092087589877444, 0.102731321166188, 0.22303458689146777, 0.13429715076353171, 0.3042282969156051, 0.003441123138633991, 0.0017811987348739118, 0.00224960997387078, 0.004830917874396135, 0.019107727727774665, 0.0037940369121851184], [1, 0.5949367088607594, 0.0, 0.3333333333333333, 0.3333333333333333, 0.39655172413793105, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.2133858837300552, 0.13860819148949244, 0.09580075910600526, 0.2054218213998978, 0.09918507991167831, 0.2876586913277673, 0.04935138377566533, 0.010225861936911128, 0.011399898542590178, 0.013552334943639291, 0.03436577583235841, 0.0518834547741315], [1, 0.2911392405063291, 0.0, 0.3333333333333333, 0.6666666666666666, 0.3793103448275862, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.4403996519047692, 0.36263728161209813, 0.19753282312654383, 0.42049850375884973, 0.3027029177542951, 0.5204304034131896, 0.010031457772405078, 0.00447615242073814, 0.00929876282699487, 0.0112914653784219, 0.018779496822021482, 0.01612275985833066], [1, 0.012658227848101266, 0.0, 0.3333333333333333, 0.3333333333333333, 0.39655172413793105, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.20122337498931384, 0.10829041458831799, 0.09714536391353022, 0.21628439529961316, 0.09074633595395602, 0.2688105399459167, 0.0016026521603751123, 0.0009677846459481589, 0.00112480498693539, 0.0, 0.0, 0.0], [1, 0.05063291139240506, 0.0, 0.5, 0.3333333333333333, 0.3448275862068966, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.23604057019226343, 0.14810254292796163, 0.11295558851029976, 0.2385808973797533, 0.12183685242365236, 0.30306073507533215, 0.0020788688023151455, 0.0010408137940779892, 0.001611845546278414, 0.0015942028985507246, 0.0022671377561666382, 0.002031706766475131], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.3333333333333333, 0.27586206896551724, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2299993204690079, 0.13784997056824788, 0.11069243578812014, 0.2441632910006569, 0.14370177505376439, 0.30347092475269677, 0.0057237577156254, 0.0017811987348739118, 0.0056240249346769505, 0.008051529790660225, 0.011722532348328015, 0.011382110736555356], [1, 0.05063291139240506, 0.0, 0.16666666666666666, 0.3333333333333333, 0.2413793103448276, 0.1, 0.1, 0.1, 0.1, 0.0, 0.0, 0.18837256711464564, 0.0903806711422592, 0.09186796848277078, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.004315713317581552, 0.005972953090943851, 0.0, 0.0, 0.0, 0.0], [1, 0.620253164556962, 0.0, 0.16666666666666666, 0.3333333333333333, 0.27586206896551724, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.19771831029138728, 0.08879541184176408, 0.1537395551548766, 0.1991175370410919, 0.10103948173999916, 0.32429544458003134, 0.0044691100243603125, 0.07302914812983038, 0.011306539728674542, 0.016272141706924315, 0.10120765528252475, 0.03208806718480564], [1, 0.0759493670886076, 0.0, 0.3333333333333333, 0.6666666666666666, 0.1724137931034483, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2204036852500126, 0.1307482546786655, 0.10705722613902961, 0.2381121815925845, 0.1334782522207512, 0.3207091780904706, 0.0022895030862501602, 0.0011874658232492747, 0.00224960997387078, 0.0025764895330112722, 0.003985660998431525, 0.003224931375357351], [1, 0.0379746835443038, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1724137931034483, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2177294019908066, 0.1278013928161947, 0.10603655634025913, 0.23571614298226407, 0.12488589571586763, 0.30474392719969035, 0.0022895030862501602, 0.0014843322790615932, 0.002265357243687876, 0.00040257648953301127, 0.004689012939331206, 0.0009485092280462796], [1, 0.5189873417721519, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1896551724137931, 0.1, 0.1, 0.1, 0.1, 0.0, 0.0, 0.18268423510018697, 0.08720155035901822, 0.08784678203511345, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0013542410755169698, 0.0016244532462050076, 0.0, 0.0, 0.0, 0.0], [1, 0.012658227848101266, 0.0, 0.3333333333333333, 0.3333333333333333, 0.25862068965517243, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.2091399110472011, 0.1168065750165592, 0.1000849368573802, 0.22018579848186265, 0.11514420792287103, 0.2959975002861041, 0.0022895030862501602, 0.0010093459497618833, 0.0, 0.0026618357487922704, 0.0, 0.0036802158048195653], [1, 0.3670886075949367, 0.0, 0.5, 0.3333333333333333, 0.3448275862068966, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.18318401918469432, 0.23094893130174365, 0.09260862666380433, 0.20745178271659004, 0.09426616302380221, 0.292376515547989, 0.13601479934794952, 0.006820803688743833, 0.013460541278655813, 0.006413848631239936, 0.043176431145361745, 0.011875335535139421], [1, 0.12658227848101267, 0.0, 0.3333333333333333, 0.6666666666666666, 0.29310344827586204, 0.5, 0.4, 0.4, 0.2, 0.2, 0.2, 0.26749408698435106, 0.18480068129283425, 0.12934889612282738, 0.24506650974381433, 0.1356299330072474, 0.32375152535267954, 0.0045790061725003205, 0.0, 0.00224960997387078, 0.0024154589371980675, 0.004689012939331206, 0.0037940369121851184], [1, 0.0759493670886076, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3620689655172414, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.24628614392466414, 0.15927309102214815, 0.12031550171767912, 0.26612906904605504, 0.1608566496550901, 0.35329932659456414, 0.002600875505980182, 0.002145750742611439, 0.0034868954594997094, 0.004025764895330112, 0.00726797005596337, 0.0018970184560925592], [1, 0.12658227848101267, 0.0, 0.16666666666666666, 0.6666666666666666, 0.3103448275862069, 0.2, 0.2, 0.2, 0.2, 0.0, 0.0, 0.20154670021942275, 0.10949840675295884, 0.09768232736871985, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0015190852977269814, 0.0009796593041806515, 0.0, 0.0, 0.0, 0.0], [1, 0.26582278481012656, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3275862068965517, 0.4, 0.4, 0.2, 0.2, 0.2, 0.2, 0.4252526868874631, 0.33947897810990396, 0.20080017437586234, 0.3939117126487118, 0.28346930069821874, 0.4934838990907676, 4.579006172500321e-06, 0.004765894081610963, 0.006994037408764256, 0.010016103059581321, 0.014807902862407948, 0.012338208038426005], [1, 0.012658227848101266, 0.0, 0.16666666666666666, 0.6666666666666666, 0.27586206896551724, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.19717358947998342, 0.10368333155145272, 0.09532144510152617, 0.2136271987446172, 0.11012914505223932, 0.2936238007738312, 0.0022895030862501602, 0.0011874658232492747, 0.00224960997387078, 0.00322061191626409, 0.004689012939331206, 0.0037940369121851184], [1, 0.13924050632911392, 0.0, 0.5, 0.3333333333333333, 0.3103448275862069, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1818359173777995, 0.08614839747489085, 0.08652358988070956, 0.19424448945332456, 0.09024460864164513, 0.2692297306506843, 0.0003731890030587761, 0.00019355692918963176, 0.00036668642574093715, 0.0005249597423510467, 0.0007643091091109865, 0.0006184280166861743], [1, 0.17721518987341772, 0.0, 0.5, 0.6666666666666666, 0.39655172413793105, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2537094720044191, 0.12988434980405458, 0.10523660158135188, 0.300207329756952, 0.16453450977705183, 0.3491498529617881, 0.005736349982599777, 0.0018079167158970206, 0.07883983114427535, 0.004059581320450886, 0.007033519408996809, 0.005691055368277678], [1, 0.12658227848101267, 0.0, 0.5, 0.3333333333333333, 0.3275862068965517, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.28151763382924483, 0.20047262847051972, 0.138469588267623, 0.28438617619151885, 0.17252346735567603, 0.3665308368769521, 0.005151381944062861, 0.002434304937661013, 0.002937990625875239, 0.004293075684380032, 0.006330167468097128, 0.005044172074750115], [1, 0.3924050632911392, 0.0, 0.5, 0.3333333333333333, 0.25862068965517243, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18735327062650564, 0.0866399507463622, 0.09018350643724747, 0.198139050069338, 0.10108810729449626, 0.2890564222973451, 0.0008310896203088081, 0.004151380518079464, 0.00422364272594239, 0.016325281803542674, 0.03691425436488492, 0.03175608895498944], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.3333333333333333, 0.1206896551724138, 0.1, 0.1, 0.1, 0.2, 0.1, 0.1, 0.1819499032216345, 0.0857477815586417, 0.11174165579105204, 0.24630387380483176, 0.09132100159801254, 0.32537171028521683, 0.0, 0.027464303293020846, 0.002474570971257858, 0.0020933977455716585, 0.10312780608118088, 0.002629267580144287], [1, 0.012658227848101266, 0.0, 0.3333333333333333, 0.6666666666666666, 0.22413793103448276, 0.2, 0.2, 0.0, 0.0, 0.1, 0.2, 0.2000144674340252, 0.08574532379228433, 0.0863440530199253, 0.19387156959346033, 0.09022582149558944, 0.28105836651926414, 0.0, 0.0, 0.0, 0.000499194847020934, 0.02227281146182323, 0.0015176147648740474], [1, 0.21518987341772153, 0.0, 0.5, 0.3333333333333333, 0.2413793103448276, 0.4, 0.2, 0.2, 0.2, 0.2, 0.2, 0.24503777973112492, 0.15774436034787226, 0.11901097700445767, 0.2627043646449164, 0.15642288318594633, 0.34663342287212495, 0.0030908291664377163, 0.0017811987348739118, 0.0033744149608061704, 0.004025764895330112, 0.005861266174164007, 0.005691055368277678], [1, 0.24050632911392406, 0.0, 0.3333333333333333, 0.3333333333333333, 0.27586206896551724, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.41036547807197327, 0.33480922203092606, 0.19280282295634069, 0.4000152817312605, 0.26723720650609917, 0.43966289866514763, 0.008371568034873711, 0.004249346448497529, 0.013057861093332943, 0.00903220611916264, 0.011860858230038285, 0.009511650538848093], [1, 0.05063291139240506, 0.0, 0.5, 0.3333333333333333, 0.4482758620689655, 0.3, 0.4, 0.2, 0.2, 0.2, 0.4, 0.19925273511224317, 0.10499700766945992, 0.09550976664051394, 0.21372413509962776, 0.11050599309959176, 0.2933897740613536, 0.0, 0.0009416603978366747, 0.0014622464830160071, 0.0024895330112721416, 0.0021100558226990426, 0.0], [1, 0.4430379746835443, 0.0, 0.16666666666666666, 0.6666666666666666, 0.3275862068965517, 0.1, 0.5, 0.4, 0.1, 0.1, 0.4, 0.18202552844494813, 0.0863609942648022, 0.08661857421378502, 0.20885336836727247, 0.10000729383317457, 0.2723492295763474, 0.0, 0.0, 0.014812556872952153, 0.004483091787439613, 2.8134077635987237e-05, 0.02711408479293095], [1, 0.02531645569620253, 0.0, 0.3333333333333333, 0.3333333333333333, 0.15517241379310345, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2123095943199977, 0.11995497372033323, 0.1022657332214019, 0.2274925187942486, 0.12248556152569308, 0.2688105399459167, 0.00200331520046889, 0.0011874658232492747, 0.001349765984322468, 0.001610305958132045, 0.0, 0.002845527684138839], [1, 0.27848101265822783, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1724137931034483, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18147861559808592, 0.0857477815586417, 0.08634460206231302, 0.19387271002116635, 0.08999485011172827, 0.2719030357893708, 0.0, 0.0, 0.0, 0.00016103059581320451, 0.005638538059545776, 0.0], [1, 0.34177215189873417, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1896551724137931, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18584186217796259, 0.08740677384985751, 0.0883952753804452, 0.20978851908619808, 0.09641673868405988, 0.27055416753998063, 0.0015511383409344836, 0.0022288733502388884, 0.015775389941768844, 0.02064412238325282, 0.0031932178116845515, 0.010004875337432158], [1, 0.05063291139240506, 0.0, 0.5, 0.3333333333333333, 0.1896551724137931, 0.2, 0.2, 0.2, 0.2, 0.2, 0.1, 0.23405897013790095, 0.13942539880331356, 0.0984965572297078, 0.2085636997299467, 0.09887011893368579, 0.27393212453821514, 0.0034342546293752406, 0.0017046071892743337, 0.00112480498693539, 0.00026247987117552335, 0.009338169268678097, 0.0071536565979250415], [1, 0.4430379746835443, 0.0, 0.16666666666666666, 0.6666666666666666, 0.20689655172413793, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.24472870273149538, 0.11488091507557018, 0.0928507543567886, 0.20816569046055033, 0.09814736637366087, 0.27873481558823643, 0.02715121709984065, 0.007035735002751952, 0.01563253970842805, 0.012040257648953301, 0.018094900932879125, 0.31936305708318236], [1, 0.2911392405063291, 0.0, 0.3333333333333333, 0.6666666666666666, 0.27586206896551724, 0.4, 0.4, 0.4, 0.2, 0.2, 0.4, 0.23087613465235413, 0.14241281381068072, 0.11119865286959749, 0.24666881067075397, 0.1439283259326713, 0.33279884375373703, 0.0021750279319376524, 0.0, 0.002137129475177241, 0.005636070853462158, 0.003751210351464965, 0.0], [1, 0.21518987341772153, 0.0, 0.5, 0.3333333333333333, 0.3793103448275862, 0.4, 0.4, 0.4, 0.4, 0.2, 0.2, 0.375376208085542, 0.2978591626144244, 0.18662225279778275, 0.34884771184585067, 0.2395305865789049, 0.4318680089341626, 0.0, 0.00890599367436956, 0.0, 0.007246376811594203, 0.011722532348328015, 0.009485092280462796], [1, 0.24050632911392406, 0.0, 0.16666666666666666, 0.6666666666666666, 0.25862068965517243, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1819126386188423, 0.08623441929739833, 0.08656202284784992, 0.19432431939274505, 0.09032196747834505, 0.2693197409247141, 0.00045332161107753175, 0.00023511823300335636, 0.00044542277482641446, 0.0006376811594202899, 0.0009284245619875788, 0.0007512193086126535], [1, 0.4810126582278481, 0.0, 0.16666666666666666, 0.3333333333333333, 0.13793103448275862, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.1821033457037201, 0.08904241736067844, 0.0869957663341483, 0.19608970148164367, 0.09537239438861102, 0.27263340487007015, 0.0030805264025495905, 0.0007071358977449431, 0.0021911201145501397, 0.008030595813204509, 0.006991318292542828, 0.029491048918414926], [1, 0.12658227848101267, 0.0, 0.16666666666666666, 0.6666666666666666, 0.13793103448275862, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2340677382797344, 0.13949298737814086, 0.10931653556449518, 0.23971676337493614, 0.13366059805011526, 0.30471949583959657, 0.00207085554151327, 0.0011945906181887703, 0.0016917067003508267, 0.0024186795491143317, 0.003549582795073723, 0.0019102975852852073], [1, 0.3037974683544304, 0.0, 0.16666666666666666, 0.6666666666666666, 0.13793103448275862, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.4453174834556124, 0.33226543385106183, 0.16872017670380207, 0.36023374206262315, 0.2014700389225461, 0.3335317845565515, 0.011472699965199553, 0.0041585053130189596, 0.006089694199268202, 0.004025764895330112, 0.002367951534362259, 0.09189157401312358], [1, 0.46835443037974683, 0.0, 0.3333333333333333, 0.6666666666666666, 0.15517241379310345, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.23382990243250174, 0.14466658556037687, 0.16055701448318915, 0.3028143474928837, 0.19104869849282882, 0.3881487329768069, 0.0034342546293752406, 0.05374885929064354, 0.0056240249346769505, 0.004830917874396135, 0.009378025878662412, 0.005691055368277678], [1, 0.3670886075949367, 0.0, 0.3333333333333333, 0.3333333333333333, 0.15517241379310345, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.18165945852340107, 0.08595054728312362, 0.08643519405628673, 0.19406088059265747, 0.09182825454151627, 0.27060303026016824, 0.00018888400461563822, 9.796593041806516e-05, 0.00018559282284433937, 0.0028325281803542675, 0.0032682420187138505, 0.003395663036405681], [1, 0.3670886075949367, 0.0, 0.3333333333333333, 0.3333333333333333, 0.39655172413793105, 0.2, 0.2, 0.4, 0.4, 0.2, 0.2, 0.42612182894670503, 0.37952582313667516, 0.21804559577413055, 0.46061190788993506, 0.2772253374502969, 0.47504336566416655, 0.024039782405626684, 0.0035623974697478237, 0.0041190358621573985, 0.00966183574879227, 0.014067038817993618, 0.011382110736555356], [1, 0.3924050632911392, 0.0, 0.16666666666666666, 0.3333333333333333, 0.3275862068965517, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18253956075993485, 0.09366670476204521, 0.09918340925674485, 0.19878795343405592, 0.09649299239452122, 0.28619795316636853, 0.007413410993278019, 0.013956879553560349, 0.004877154423351852, 0.00967793880837359, 0.03185949841628588, 0.006779943962074807], [1, 0.189873417721519, 0.0, 0.3333333333333333, 0.3333333333333333, 0.46551724137931033, 0.3, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18147861559808592, 0.0857477815586417, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.379746835443038, 0.0, 0.16666666666666666, 0.3333333333333333, 0.4482758620689655, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.17942467837359738, 0.08270752457459137, 0.08498627119509508, 0.19378831837092184, 0.09234434849492858, 0.26818818319405313, 0.0, 0.0, 0.002699531968644936, 0.003703703703703704, 0.0, 0.0], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.6666666666666666, 0.1896551724137931, 0.2, 0.2, 0.2, 0.2, 0.2, 0.1, 0.23733387111269913, 0.14745246372644077, 0.08843096313564697, 0.2515042241442231, 0.14572084069163221, 0.27070461328371626, 0.0025917174936351812, 0.0005937329116246374, 0.05628749115622079, 0.004033816425120773, 0.003453458029817433, 0.02280785289760084], [1, 0.012658227848101266, 0.0, 0.3333333333333333, 0.3333333333333333, 0.1896551724137931, 0.2, 0.2, 0.2, 0.2, 0.4, 0.4, 0.1910884990475606, 0.09757209550388511, 0.09236979322514637, 0.210936929786147, 0.10659716159376885, 0.28776541779554554, 0.0013267670384819678, 0.000897130429464827, 0.005061622441209256, 0.0011272141706924316, 0.0, 0.0018970184560925592], [1, 0.2911392405063291, 0.0, 0.3333333333333333, 0.3333333333333333, 0.1724137931034483, 0.4, 0.2, 0.1, 0.4, 0.4, 0.1, 0.24779974440866556, 0.13649574130534428, 0.08754206350992916, 0.1952127125757244, 0.08986997084676983, 0.2720084763960915, 0.002632928549187684, 0.0012973064118998324, 4.49921994774156e-06, 0.0, 0.005861266174164007, 0.0], [1, 0.3037974683544304, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1724137931034483, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.5951146105739407, 0.18211188489788596, 0.12174630618007602, 0.23196755711261952, 0.10232695380793348, 0.2829640126065818, 0.01149902925069143, 0.0018963829197290916, 0.0012417847055766706, 0.016127214170692433, 0.011734254880676344, 0.003856638521236173], [1, 0.24050632911392406, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1724137931034483, 0.2, 0.2, 0.2, 0.0, 0.0, 0.1, 0.35905321604482276, 0.23559042306761194, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.26956919796988255, 0.006868509258750481, 0.0, 0.0, 0.0, 0.0013832588171027059, 0.11749183807809266], [1, 0.2911392405063291, 0.0, 0.16666666666666666, 0.6666666666666666, 0.2413793103448276, 0.3, 0.0, 0.0, 0.0, 0.1, 0.2, 0.18147861559808592, 0.0857477815586417, 0.08634460206231302, 0.19387271002116635, 0.12046318050910955, 0.30513868654436416, 0.0, 0.0, 0.0, 0.04455716586151369, 0.002156945952092355, 0.0017452569796051545], [1, 0.17721518987341772, 0.0, 0.5, 0.3333333333333333, 0.3793103448275862, 0.1, 0.4, 0.1, 0.1, 0.1, 0.1, 0.1828815182914399, 0.08622704599832626, 0.0865587285935236, 0.19476224363185168, 0.09181388790041486, 0.2688105399459167, 0.0, 0.00023155583553360854, 0.0008773478898096043, 0.0028115942028985506, 0.0, 0.0], [1, 0.5189873417721519, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3793103448275862, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2215819043088841, 0.14064199315020517, 0.11949358526326308, 0.22819844354426685, 0.1628768204191965, 0.34730335648311855, 0.048151684158470244, 0.017962201775380153, 0.022514096618498767, 0.06443639291465378, 0.07034457211584676, 0.005691055368277678], [1, 0.0, 0.0, 0.5, 0.3333333333333333, 0.25862068965517243, 0.2, 0.2, 0.2, 0.4, 0.4, 0.4, 0.18707269008783486, 0.09328452209347622, 0.0909741274755635, 0.20316719582512224, 0.09976969169188196, 0.279942239121294, 0.001458413465941352, 0.0015276747816101918, 0.0, 0.001748792270531401, 0.0, 0.0006696475150006734], [1, 0.02531645569620253, 0.0, 0.3333333333333333, 0.3333333333333333, 0.39655172413793105, 0.3, 0.4, 0.4, 0.2, 0.2, 0.2, 0.1950155305712225, 0.10180682693761083, 0.09324496679117118, 0.20970184658054156, 0.10518923076583038, 0.2878618573748632, 0.0013920178764400975, 0.0, 0.001718702020037276, 0.0008003220611916264, 0.0027946517118413988, 0.0], [1, 0.3037974683544304, 0.0, 0.16666666666666666, 0.6666666666666666, 0.20689655172413793, 0.1, 0.5, 0.4, 0.1, 0.1, 0.1, 0.18196195941665552, 0.08628971904043886, 0.0863890744957183, 0.1956289686884169, 0.09329696731257611, 0.27611423075291025, 0.0, 0.0, 0.0056240249346769505, 0.004972624798711755, 0.007033519408996809, 0.0], [1, 0.620253164556962, 0.0, 0.3333333333333333, 0.3333333333333333, 0.20689655172413793, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.18731162195279671, 0.09302276997641773, 0.08967234797428066, 0.20218528757025034, 0.09907125190910558, 0.27715577820954135, 0.0012878454860157152, 0.0007599781268795358, 0.0020145257316012835, 0.0024605475040257647, 0.003544893782134392, 0.002598915284846806], [1, 0.02531645569620253, 0.0, 0.3333333333333333, 0.6666666666666666, 0.29310344827586204, 0.2, 0.2, 0.4, 0.4, 0.4, 0.4, 0.2141070633958575, 0.11941918065442945, 0.10223114355097557, 0.22686984526676884, 0.12338402915765068, 0.3078107058219931, 0.006868509258750481, 0.0013495549081228007, 0.0008773478898096043, 0.004243156199677939, 0.002421875183164568, 0.0011590782766725538], [1, 0.13924050632911392, 0.0, 0.3333333333333333, 0.6666666666666666, 0.46551724137931033, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.30944635760428063, 0.23395109290725496, 0.14479785082847751, 0.29969071600613095, 0.12302596825635392, 0.3089486928579419, 0.012268302287671484, 0.005937329116246373, 0.022511847008524898, 0.0, 0.014067038817993618, 0.004807044767738545], [1, 0.24050632911392406, 0.0, 0.3333333333333333, 0.3333333333333333, 0.22413793103448276, 0.1, 0.1, 0.1, 0.1, 0.0, 0.0, 0.18421646788558452, 0.08902889964571298, 0.08797361082667665, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.003056486620143964, 0.0017788238032274133, 0.0, 0.0, 0.0, 0.0], [1, 0.012658227848101266, 0.0, 0.3333333333333333, 0.6666666666666666, 0.25862068965517243, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.1937309977926203, 0.10047594645510213, 0.09423543925861708, 0.21168505036128749, 0.10798188477069735, 0.2903332823275114, 0.0014881770060626042, 0.001543705570224057, 0.0016872074804030852, 0.001610305958132045, 0.002344506469665603, 0.0037940369121851184], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.6666666666666666, 0.29310344827586204, 0.3, 0.4, 0.4, 0.4, 0.2, 0.2, 0.19804601959241291, 0.10402864772466135, 0.09585676142955264, 0.21297943580760528, 0.10886488063531498, 0.2914262642264453, 0.00034342546293752405, 0.0017811987348739118, 0.0, 0.001610305958132045, 0.001617709464069266, 0.0012330619964601637], [1, 0.05063291139240506, 0.0, 0.5, 0.3333333333333333, 0.4482758620689655, 0.4, 0.4, 0.4, 0.2, 0.2, 0.2, 0.22520095485064567, 0.13822600882092345, 0.10551112277521162, 0.23210897014816437, 0.10779290818390184, 0.29014683247416384, 0.004121105555250288, 2.9686645581231866e-06, 0.0014723697278984256, 0.0012882447665056361, 0.0018756051757324824, 0.0014227638420694195], [1, 0.05063291139240506, 0.0, 0.5, 0.6666666666666666, 0.3275862068965517, 0.2, 0.2, 0.2, 0.2, 0.2, 0.1, 0.23209819442039295, 0.1442057543683725, 0.1077484705051684, 0.22074802934092402, 0.1138125308053939, 0.27345507008585695, 0.0034342546293752406, 0.002387993770554291, 0.0034126583303619733, 0.008051529790660225, 0.008674673937762731, 0.03941055842532292], [1, 0.16455696202531644, 0.0, 0.5, 0.3333333333333333, 0.3103448275862069, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3330764998454615, 0.260349961351624, 0.16103303423334192, 0.35070888986205384, 0.18796650141345647, 0.3837780912421289, 0.0069223125812773595, 0.003802859298955802, 0.007257241775707137, 0.005198067632850242, 0.007361750314749994, 0.00598888726588421], [1, 0.012658227848101266, 0.0, 0.5, 0.3333333333333333, 0.22413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2008693612627878, 0.10699885836752701, 0.09557016130316309, 0.2127182778629297, 0.10777080565913044, 0.26543772639191243, 0.0022895030862501602, 0.0011898407548957732, 0.0016872074804030852, 0.0024154589371980675, 0.0, 0.03699185989380491], [1, 0.17721518987341772, 0.0, 0.5, 0.6666666666666666, 0.3103448275862069, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2275431447379093, 0.13819405785827782, 0.0926108228333552, 0.20803454127435952, 0.10360447973972067, 0.28579805037746453, 0.002403978240562668, 0.0008905993674369559, 0.0016872074804030852, 0.0008051529790660225, 0.002344506469665603, 0.004363142449012886], [1, 0.27848101265822783, 0.0, 0.3333333333333333, 0.3333333333333333, 0.2413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.372486009333687, 0.30307945835745015, 0.1855230699375684, 0.3992831271440041, 0.2884943097049976, 0.42840775682824367, 0.008017839808048061, 0.005937329116246373, 0.0056240249346769505, 0.0, 0.011722532348328015, 0.3596746992751492], [1, 0.2911392405063291, 0.0, 0.3333333333333333, 0.3333333333333333, 0.25862068965517243, 0.2, 0.2, 0.2, 0.2, 0.0, 0.0, 0.43413591058248957, 0.3770201303353499, 0.21585821090145624, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.013540121252083448, 0.0036217707609102878, 0.0, 0.0, 0.0, 0.0], [1, 0.17721518987341772, 0.0, 0.16666666666666666, 0.3333333333333333, 0.3448275862068966, 0.5, 0.4, 0.4, 0.2, 0.2, 0.4, 0.30319796053020953, 0.22518546919374202, 0.1468682896725676, 0.3208889862053865, 0.2609600894710203, 0.46465232245794913, 0.006525083795812956, 0.0, 0.005061622441209256, 0.07326892109500806, 0.0, 0.01024389966289982], [1, 0.16455696202531644, 0.0, 0.16666666666666666, 0.3333333333333333, 0.29310344827586204, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.23922121364235188, 0.14286504282043436, 0.10827829640931769, 0.2281437030143785, 0.12428028653713113, 0.3104402916847223, 0.0019369196109676355, 0.0014475208385408658, 0.001646714500873411, 0.0034202898550724638, 0.005568202865455807, 0.0029346875515751892], [1, 0.379746835443038, 0.0, 0.3333333333333333, 0.3333333333333333, 0.27586206896551724, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18325306830163285, 0.0875210599854746, 0.08713687022779219, 0.19551834720093425, 0.09147903465012809, 0.27252153495806164, 0.0016518764767294906, 0.0008567565914743517, 0.0016230935961477678, 0.002323671497584541, 0.0067662456714549304, 0.0], [1, 0.06329113924050633, 0.0, 0.3333333333333333, 0.3333333333333333, 0.25862068965517243, 0.5, 0.4, 0.4, 0.9, 0.9, 0.8, 0.18410905814812462, 0.08869710118746982, 0.08766230379283972, 0.1966097365155828, 0.0925366404604398, 0.2711250898495414, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.24050632911392406, 0.0, 0.16666666666666666, 0.6666666666666666, 0.22413793103448276, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18201018419673956, 0.08736130517224641, 0.08697270655386408, 0.19493672907087073, 0.0912182248578255, 0.2728597164162024, 0.0015064930307526053, 0.000681011649633459, 0.0010516926627845897, 0.0019484702093397746, 0.007403951431203974, 0.004457993371817515], [1, 0.189873417721519, 0.0, 0.16666666666666666, 0.3333333333333333, 0.43103448275862066, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18147861559808592, 0.0857477815586417, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.4430379746835443, 0.0, 0.16666666666666666, 0.3333333333333333, 0.2413793103448276, 0.1, 0.1, 0.1, 0.1, 0.1, 0.0, 0.19561176421589796, 0.09010540131023524, 0.08874446633903477, 0.2011315323699, 0.09318534956248052, 0.2726411200364156, 0.004066157481180285, 0.0025987689541810376, 0.007198751916386497, 0.004834138486312399, 0.007019452370178815, 0.004236042212454685], [1, 0.02531645569620253, 0.0, 0.3333333333333333, 0.3333333333333333, 0.4827586206896552, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.1956413566945859, 0.10319669381269608, 0.09483334641884357, 0.2126863458871615, 0.10858638882319527, 0.291504701750957, 0.0017171273146876203, 0.0008905993674369559, 0.0014622464830160071, 0.0011272141706924316, 0.002344506469665603, 0.0018970184560925592], [1, 0.11392405063291139, 0.0, 0.5, 0.3333333333333333, 0.3448275862068966, 0.3, 0.1, 0.1, 0.0, 0.1, 0.2, 0.18147861559808592, 0.08678004342873154, 0.08634460206231302, 0.19387271002116635, 0.16012837146387232, 0.35434601749542555, 0.0009615912962250673, 0.0, 0.0, 0.10235426731078905, 0.009378025878662412, 0.005691055368277678], [1, 0.0, 0.0, 0.3333333333333333, 0.3333333333333333, 0.41379310344827586, 0.3, 0.4, 0.4, 0.4, 0.4, 0.0, 0.1884065436642503, 0.09321324686911288, 0.09186906656754622, 0.20101977045471134, 0.0892102104823434, 0.26852765051325145, 0.0, 0.002560176314925436, 0.0, 0.0, 0.0018287150463391704, 0.002181571224506443], [1, 0.3670886075949367, 0.0, 0.3333333333333333, 0.3333333333333333, 0.27586206896551724, 0.0, 0.0, 0.1, 0.1, 0.2, 0.2, 0.1847842050693012, 0.11528767540771272, 0.08976019475631578, 0.2326461115976936, 0.11749591655854848, 0.3019124611509228, 0.0139259025221166, 0.0037120181634772323, 0.03829061136525455, 0.00010628019323671498, 0.03296844997643771, 0.005844713863221176], [1, 0.620253164556962, 0.0, 0.3333333333333333, 0.3333333333333333, 0.4827586206896552, 0.1, 0.1, 0.4, 0.1, 0.1, 0.1, 0.1830788014826928, 0.09262215406016858, 0.0892731941584086, 0.19605206736734546, 0.09184483143509484, 0.27569118246496993, 0.0061061047310291775, 1.4843322790615932e-05, 0.002159625574915949, 0.0028711755233494364, 0.012606411287391947, 0.0004495933740939366], [1, 0.05063291139240506, 0.0, 0.5, 0.3333333333333333, 0.3275862068965517, 0.4, 0.2, 0.2, 0.2, 0.2, 0.2, 0.23494784051626819, 0.1468994662960355, 0.11372040455639297, 0.2493659221954602, 0.09839159927238489, 0.27840692101855624, 0.0023925307251314175, 0.0014546456334803613, 0.001698455530272439, 0.0006586151368760064, 0.0009729701849112253, 0.0007701894931735791], [1, 0.620253164556962, 0.0, 0.3333333333333333, 0.3333333333333333, 0.46551724137931033, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.1835610492835332, 0.09243413493383079, 0.08634460206231302, 0.19562326654988688, 0.0910999763502985, 0.2698392287919721, 0.006228593146143561, 0.0, 0.0017265756549458239, 0.0017713365539452496, 0.0018756051757324824, 0.0024604329375520493], [1, 0.11392405063291139, 0.0, 0.3333333333333333, 0.3333333333333333, 0.43103448275862066, 0.4, 0.2, 0.2, 0.2, 0.2, 0.2, 0.29108038851636464, 0.2083583718280989, 0.14247704865558736, 0.3061500985329538, 0.1997593035052394, 0.3993871586199625, 0.005151381944062861, 0.0029686645581231863, 0.005061622441209256, 0.006119162640901771, 0.009143575231695851, 0.007588073824370237], [1, 0.2911392405063291, 0.0, 0.16666666666666666, 0.6666666666666666, 0.2413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.44616580117799987, 0.3764474707740858, 0.21241681321523065, 0.4245766732355303, 0.27293634251840587, 0.47357748405853756, 0.00973038811656318, 0.006056075698571301, 0.009410118520701474, 0.009774557165861513, 0.02344506469665603, 0.011463682530167336], [1, 0.5569620253164557, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3793103448275862, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.29599602803174946, 0.20002531499348078, 0.13062322350472425, 0.27127924056638203, 0.15434414073119573, 0.5937424857494449, 0.006868509258750481, 0.0023749316464985494, 0.00449921994774156, 0.011272141706924315, 0.5040688909781047, 0.005691055368277678], [1, 0.7721518987341772, 0.0, 0.3333333333333333, 0.6666666666666666, 0.1724137931034483, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.187739068867178, 0.1000003686649536, 0.09790139528141992, 0.20966307203853735, 0.09382411252837411, 0.27790929278927695, 0.013600793083869077, 0.012569919472005196, 0.015651661393205955, 0.005769726247987117, 0.016671785505792104, 0.0037390233769584343], [1, 0.11392405063291139, 0.0, 0.3333333333333333, 0.3333333333333333, 0.1896551724137931, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.24737229749428427, 0.16141626328576328, 0.12094964567549508, 0.24332165535362382, 0.13619575764139538, 0.32388525490266673, 0.0028092202868289467, 0.0016030788613865207, 0.001925666137633388, 0.0024154589371980675, 0.003751210351464965, 0.0030352295297480947], [1, 0.27848101265822783, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1896551724137931, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.4519363345221472, 0.38029264624017045, 0.16075082644605412, 0.3107870775855777, 0.23266112187995236, 0.3996044691386917, 0.009519753832628167, 0.005987202680822842, 0.005726382188488071, 0.11282286634460548, 0.009464772618040039, 0.009716528532106089], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.6666666666666666, 0.22413793103448276, 0.2, 0.2, 0.1, 0.1, 0.0, 0.0, 0.1860446254578614, 0.0857477815586417, 0.08863191264955228, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0, 0.002473491309828239, 0.0, 0.0, 0.0, 0.0], [1, 0.02531645569620253, 0.0, 0.3333333333333333, 0.6666666666666666, 0.29310344827586204, 0.6, 0.5, 0.6, 0.6, 0.6, 0.5, 0.2007992161281201, 0.11035493832849767, 0.09755824378909525, 0.2173666611926137, 0.11197802124936732, 0.2937459575743003, 0.0034342546293752406, 0.0005937329116246374, 0.0008840967197312166, 0.0, 0.0, 0.0], [1, 0.012658227848101266, 0.0, 0.3333333333333333, 1.0, 0.3275862068965517, 0.2, 0.2, 0.2, 0.1, 0.1, 0.1, 0.19917820590665875, 0.10709716902182127, 0.09622736504126328, 0.21668126414130356, 0.08988433748787124, 0.26981351157082073, 0.0017171273146876203, 0.0005937329116246374, 0.022496099738707802, 0.0, 0.0009143575231695852, 0.0], [1, 0.21518987341772153, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1896551724137931, 0.1, 0.1, 0.4, 0.1, 0.1, 0.1, 0.1817975567572781, 0.0864629915686325, 0.08650437339713937, 0.19420457448361433, 0.09020592922329518, 0.26918472551366934, 0.0006662453980987966, 0.0, 0.0003273182511981985, 0.00046859903381642513, 0.0006822513826726904, 0.0005520323707229348], [1, 0.10126582278481013, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1724137931034483, 0.4, 0.4, 0.4, 0.2, 0.2, 0.4, 0.28047312893333365, 0.19912085697397347, 0.13572492537141345, 0.29785234654404785, 0.19081662198272908, 0.38143653825629525, 0.004922431635437844, 0.0, 0.004112287032235786, 0.011433172302737521, 0.0, 0.013658532883866427], [1, 0.20253164556962025, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1896551724137931, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3639326869751445, 0.2822216241657419, 0.1749847503476811, 0.36784381614480693, 0.2257573982676041, 0.4234700503671776, 0.00664986171401359, 0.00435443717385509, 0.007535068607480178, 0.006948470209339775, 0.01033927353122531, 0.008174252527302838], [1, 0.21518987341772153, 0.0, 0.3333333333333333, 0.6666666666666666, 0.22413793103448276, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.181461079314419, 0.08572811942778284, 0.0863358173841095, 0.19484207357127217, 0.08988433748787124, 0.2688105399459167, 0.0, 0.0, 0.0009740811186860478, 0.0, 0.0, 0.0], [1, 0.05063291139240506, 0.0, 0.5, 0.6666666666666666, 0.3275862068965517, 0.2, 0.2, 0.2, 0.2, 0.1, 0.2, 0.23703904234354894, 0.14721528927295585, 0.10662567882228212, 0.22751532734836874, 0.11160559370696915, 0.29461391378815954, 0.001999880945839515, 0.0008995053611113255, 0.00345990013981326, 0.03332206119162641, 0.0015919198929029445, 0.0012387530518284413], [1, 0.11392405063291139, 0.0, 0.5, 0.3333333333333333, 0.15517241379310345, 0.2, 0.2, 0.2, 0.4, 0.2, 0.2, 0.23684066313456686, 0.14642265962270828, 0.11469934713369677, 0.24624115028100138, 0.11382026668906389, 0.2827762768921767, 0.0022895030862501602, 0.0030505996999273866, 8.436037402015426e-05, 0.0016618357487922706, 7.50242070292993e-05, 0.028696198185312143], [1, 0.24050632911392406, 0.0, 0.16666666666666666, 0.6666666666666666, 0.3103448275862069, 0.3, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18147861559808592, 0.0857477815586417, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.24050632911392406, 0.0, 0.16666666666666666, 0.6666666666666666, 0.27586206896551724, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18616847546125906, 0.09038558667497391, 0.08673222598804295, 0.19977670425516386, 0.09407497618452956, 0.284285877773763, 0.004414161950290309, 0.00041917543560699393, 0.005839987492168545, 0.0061320450885668275, 0.028216135362425534, 0.06342870909791082], [1, 0.26582278481012656, 0.0, 0.16666666666666666, 0.3333333333333333, 0.3103448275862069, 0.3, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18147861559808592, 0.0857477815586417, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.08860759493670886, 0.0, 0.5, 0.3333333333333333, 0.3793103448275862, 0.4, 0.1, 0.1, 0.4, 0.1, 0.1, 0.18309304971317217, 0.08755792648083495, 0.08806475186303808, 0.19555256003211444, 0.09151218843728519, 0.2693120257583687, 0.0016862190230232431, 0.0018601652121199887, 0.0, 0.0023719806763285024, 0.0009143575231695852, 0.0007398371978760981], [1, 0.02531645569620253, 0.0, 0.5, 0.6666666666666666, 0.27586206896551724, 0.3, 0.4, 0.4, 0.2, 0.2, 0.2, 0.20788716278274516, 0.11621916885715093, 0.09936898558379402, 0.2219614444201153, 0.1174395551203814, 0.3012965337043471, 0.001600362657288862, 0.0, 0.0019076692578424215, 0.001610305958132045, 0.0035167597044984044, 0.0009485092280462796], [1, 0.05063291139240506, 0.0, 0.5, 0.6666666666666666, 0.15517241379310345, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.23283800638759133, 0.14544815526201632, 0.11323010970415949, 0.21548267462229034, 0.11108176386988686, 0.29484279705640687, 0.0028618788578127, 0.0010093459497618833, 0.0017996879790966242, 0.0013059581320450885, 0.004689012939331206, 0.0], [1, 0.25316455696202533, 0.0, 0.16666666666666666, 0.6666666666666666, 0.3275862068965517, 0.3, 0.4, 0.2, 0.2, 0.2, 0.2, 0.2533423060651429, 0.16869862500261137, 0.11523521250411095, 0.20228792606379095, 0.09992219911280466, 0.2826541200917076, 0.004235580709562797, 0.0016030788613865207, 0.0014622464830160071, 0.00322061191626409, 0.004689012939331206, 0.030352295297480947], [1, 0.0, 0.0, 0.16666666666666666, 0.3333333333333333, 0.46551724137931033, 0.3, 0.4, 0.2, 0.2, 0.2, 0.2, 0.19089779196268278, 0.09486732362761399, 0.09081655231028801, 0.2041365593752281, 0.09983047363500333, 0.2688105399459167, 0.0, 0.0011874658232492747, 0.00224960997387078, 0.0, 0.0, 0.0], [1, 0.3670886075949367, 0.0, 0.16666666666666666, 0.3333333333333333, 0.29310344827586204, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18147861559808592, 0.0857477815586417, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.5822784810126582, 0.0, 0.3333333333333333, 0.3333333333333333, 0.1724137931034483, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.19493880933017974, 0.10212019214817382, 0.09356396041843619, 0.2119188380410189, 0.11135030954585942, 0.30420000797233854, 0.0023055296078539115, 0.0017811987348739118, 0.0033744149608061704, 0.00644122383252818, 0.018985813391352052, 0.005691055368277678], [1, 0.24050632911392406, 0.0, 0.16666666666666666, 0.3333333333333333, 0.39655172413793105, 0.2, 0.2, 0.2, 0.2, 0.0, 0.0, 0.397142024169383, 0.3346150584886949, 0.19898064790296005, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.012019891202813342, 0.0054623427869466635, 0.0, 0.0, 0.0, 0.0], [1, 0.08860759493670886, 0.0, 0.3333333333333333, 0.3333333333333333, 0.1896551724137931, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2705289600764582, 0.18543109836349628, 0.13089390140186993, 0.28575354901102107, 0.15570565625711424, 0.3207464680611401, 0.0034342546293752406, 0.001959318608361303, 0.002926742576005885, 0.002898550724637681, 0.0033573332645611435, 0.0028834680532606903], [1, 0.0, 0.0, 0.5, 0.6666666666666666, 0.25862068965517243, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.18885262288002772, 0.09564029114700269, 0.09157752505966718, 0.20516750602145828, 0.1001730627689601, 0.2932419000397331, 0.001655310731358866, 0.0011975592827468933, 0.00112480498693539, 0.0002995169082125604, 0.00044545622923646455, 0.0], [1, 0.0, 0.0, 0.5, 0.6666666666666666, 0.4827586206896552, 0.3, 0.1, 0.2, 0.2, 0.2, 0.2, 0.18407069752760322, 0.09698960487719156, 0.09033284596670717, 0.20423235530253267, 0.0947712057148288, 0.2710415088807994, 0.011456673443595801, 0.0029686645581231863, 0.005645396229428723, 0.0016247987117552335, 0.002344506469665603, 0.017073166104833035], [1, 0.012658227848101266, 0.0, 0.5, 0.6666666666666666, 0.27586206896551724, 0.2, 0.2, 0.4, 0.4, 0.0, 0.0, 0.20188975376865695, 0.11216999878340565, 0.09768232736871985, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.004007775152480905, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.2911392405063291, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3103448275862069, 0.3, 0.4, 0.2, 0.2, 0.2, 0.2, 0.4503734132403326, 0.37411873715049027, 0.21502037221779632, 0.4629931209400774, 0.3543200489791949, 0.5829836862807626, 0.0, 0.006056075698571301, 0.011473010866740978, 0.014049919484702094, 0.02125998466692769, 0.01720216335984733], [1, 0.02531645569620253, 0.0, 0.3333333333333333, 0.6666666666666666, 0.13793103448275862, 0.2, 0.2, 0.2, 0.1, 0.1, 0.2, 0.1959153611268816, 0.09553583607681503, 0.08804718250663106, 0.19743768703014378, 0.098023592234941, 0.272983159077729, 0.0012386211696613367, 0.0005937329116246374, 0.0035161403891600294, 0.011859903381642512, 0.0, 0.0015707312816446392], [1, 0.189873417721519, 0.0, 0.3333333333333333, 0.3333333333333333, 0.1724137931034483, 0.2, 0.2, 0.2, 0.2, 0.2, 0.4, 0.2845492188681644, 0.15313359066147095, 0.11191625127034682, 0.2020484362455295, 0.09987025817959186, 0.28006053833859035, 0.004097065772844662, 0.0020780651906862307, 0.00224960997387078, 0.00322061191626409, 0.0, 0.0018970184560925592], [1, 0.012658227848101266, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1724137931034483, 0.5, 0.4, 0.4, 0.9, 0.9, 0.9, 0.18410905814812462, 0.08869710118746982, 0.08766230379283972, 0.1966097365155828, 0.0925366404604398, 0.271896606484083, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.0, 0.0, 0.3333333333333333, 0.3333333333333333, 0.27586206896551724, 0.1, 0.6, 0.5, 0.4, 0.4, 0.4, 0.189699844584686, 0.09464858242180924, 0.0901813102676966, 0.2015477884825925, 0.09813189460632088, 0.278067453699358, 0.0, 0.0, 0.0, 0.001610305958132045, 0.0, 0.005691055368277678], [1, 0.3037974683544304, 0.0, 0.5, 0.3333333333333333, 0.3103448275862069, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.41083457366006354, 0.3313204226866581, 0.19667851317125237, 0.42817814393109993, 0.31721985602415365, 0.538989236057087, 0.008158644247852447, 0.004355030906766715, 0.009978145039103846, 0.012971014492753624, 0.01975481151340237, 0.009879672119330048], [1, 0.31645569620253167, 0.0, 0.16666666666666666, 0.6666666666666666, 0.22413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.0, 0.4568717023566573, 0.39829209815827277, 0.22779329432570183, 0.3781031037880447, 0.08988433748787124, 0.2688105399459167, 0.013761058299906589, 0.006952612395124503, 0.008439411816976232, 0.0, 0.0, 0.0], [1, 0.11392405063291139, 0.0, 0.3333333333333333, 0.6666666666666666, 0.22413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2339866329677749, 0.14585122894462282, 0.11377146549845088, 0.2520048719071601, 0.14737410954453328, 0.3372003461537967, 0.002060552777625144, 0.0010865312282730864, 0.0020808892258304718, 0.0030499194847020935, 0.004689012939331206, 0.0037940369121851184], [1, 0.25316455696202533, 0.0, 0.16666666666666666, 0.6666666666666666, 0.2413793103448276, 0.1, 0.4, 0.4, 0.0, 0.0, 0.0, 0.18315223467054803, 0.08740677384985751, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.35443037974683544, 0.0, 0.16666666666666666, 0.6666666666666666, 0.20689655172413793, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.4853243226062425, 0.4288384473306814, 0.23188311107182408, 0.46903966863732577, 0.2031045206293915, 0.40323959834844003, 0.012227091232118981, 0.008958835903504152, 0.009899408690018367, 0.011996779388083736, 0.010653437398160501, 0.007641190341140829], [1, 0.17721518987341772, 0.0, 0.6666666666666666, 0.6666666666666666, 0.13793103448275862, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.40116660127094217, 0.3393081633480676, 0.19956867230020758, 0.27369694730311656, 0.15619191180208516, 0.2688105399459167, 0.00973038811656318, 0.004749863292997099, 0.0028120124673384752, 0.0024154589371980675, 0.0, 0.0], [1, 0.3670886075949367, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1896551724137931, 0.4, 0.2, 0.2, 0.2, 0.2, 0.2, 0.46129084584072233, 0.3998589242110877, 0.22821386079469494, 0.49155171155390115, 0.3779598043484507, 0.6081415578721057, 0.01042410755169698, 0.00653106202787101, 0.01238297810117171, 0.01610305958132045, 0.02344506469665603, 0.018970184560925592], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.3333333333333333, 0.1896551724137931, 0.3, 0.0, 0.1, 0.1, 0.1, 0.2, 0.16882509091467063, 0.08336989260789901, 0.09036414138280718, 0.1971229289832859, 0.09689083784040652, 0.27280956783495713, 0.0114475154312508, 0.005937329116246373, 0.008848840832220714, 0.010209339774557166, 0.007033519408996809, 0.004207586935613296], [1, 0.11392405063291139, 0.0, 0.3333333333333333, 0.6666666666666666, 0.13793103448275862, 0.2, 0.2, 0.1, 0.1, 0.1, 0.1, 0.2375760910308485, 0.08393149222055504, 0.08703694451322726, 0.19506331654623751, 0.0896445250941015, 0.26948175941796787, 0.0, 0.0023749316464985494, 0.0011742964063605472, 0.0, 0.004689012939331206, 0.0037940369121851184], [1, 0.25316455696202533, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1896551724137931, 0.3, 0.4, 0.2, 0.2, 0.2, 0.2, 0.35842410186827184, 0.28258660246980943, 0.16975182735032693, 0.3631486752791767, 0.2566865663064692, 0.46719832735193634, 0.006868509258750481, 0.004749863292997099, 0.006973790918999419, 0.00966183574879227, 0.013363686877093937, 0.010813005199727587], [1, 0.3670886075949367, 0.0, 0.5, 0.3333333333333333, 0.1896551724137931, 0.1, 0.1, 0.1, 0.2, 0.2, 0.1, 0.18212526605830376, 0.08898588873445924, 0.08714675299077114, 0.19756997664404058, 0.08979592738878563, 0.26973635990736655, 0.003016420316134586, 0.000867443783883595, 0.00224960997387078, 0.0, 0.0018756051757324824, 2.845527684138839e-05], [1, 0.10126582278481013, 0.0, 0.3333333333333333, 0.3333333333333333, 0.15517241379310345, 0.3, 0.4, 0.2, 0.2, 0.2, 0.4, 0.23109643421591988, 0.1401221755656242, 0.11120908467496417, 0.2467110064958762, 0.1448256884383903, 0.331545129222607, 0.0, 0.0012201211333886296, 0.002362090472564319, 0.007207729468599034, 0.0, 0.007208670133151725], [1, 0.25316455696202533, 0.0, 0.3333333333333333, 0.3333333333333333, 0.1724137931034483, 0.1, 0.1, 0.4, 0.1, 0.1, 0.1, 0.18339445458869744, 0.08880524290719351, 0.08675089342922541, 0.1962083059630684, 0.09070213090441322, 0.26976207712851796, 0.0028481418392951995, 0.0, 0.0023036006132436788, 0.0011916264090177135, 0.0017349347875525462, 0.0014037936575084938], [1, 0.0, 0.0, 0.3333333333333333, 0.6666666666666666, 0.4482758620689655, 0.4, 0.2, 0.2, 0.2, 0.2, 0.2, 0.1909482087782252, 0.09686057214343033, 0.09155446527938296, 0.20440684074155172, 0.10029683690767996, 0.2811792374586756, 0.0013107405168782168, 0.000674480587605588, 0.0012867769050540863, 0.0005297906602254428, 0.000797132199686305, 0.0007929537146466898], [1, 0.10126582278481013, 0.0, 0.3333333333333333, 0.3333333333333333, 0.25862068965517243, 0.2, 0.2, 0.2, 0.0, 0.0, 0.0, 0.23982402339340242, 0.13323797199866788, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.002403978240562668, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.05063291139240506, 0.0, 0.5, 0.6666666666666666, 0.2413793103448276, 0.3, 0.4, 0.2, 0.2, 0.2, 0.4, 0.23775912599162205, 0.14745492149279812, 0.11381593793185615, 0.2514586070359828, 0.14743157610893892, 0.33454375720885854, 0.0, 0.0012824630891092165, 0.00224960997387078, 0.006924315619967794, 0.0, 0.003909755038006764], [1, 0.16455696202531644, 0.0, 0.5, 0.3333333333333333, 0.3448275862068966, 0.1, 0.1, 0.1, 0.1, 0.2, 0.1, 0.1830963377663597, 0.08837636267783476, 0.08634460206231302, 0.1957954711334939, 0.09174758032610066, 0.2690741414627184, 0.0024486235507445464, 0.0, 0.0018964212079730677, 0.0, 0.0004806238262814486, 0.01268915645280313], [1, 0.379746835443038, 0.0, 0.3333333333333333, 0.6666666666666666, 0.2413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.46604427473218807, 0.40994191069214386, 0.23422971823693706, 0.5096263502664039, 0.40126912697237405, 0.6534900197894017, 0.0114475154312508, 0.005803739211130829, 0.013497659843224681, 0.017713365539452495, 0.05157914233264327, 0.0187899678075968], [1, 0.3037974683544304, 0.0, 0.16666666666666666, 0.3333333333333333, 0.39655172413793105, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.18553826526697895, 0.09226454905517317, 0.10059719340512245, 0.20111898766513392, 0.09319308544615051, 0.27570275521448806, 0.006088933457882301, 0.015458430087059057, 0.007168382181739241, 0.004830917874396135, 0.01025956031125668, 0.006846339608038047], [1, 0.24050632911392406, 0.0, 0.16666666666666666, 0.3333333333333333, 0.27586206896551724, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.19416173276018914, 0.15063158450968175, 0.09709649914102318, 0.2174020144514999, 0.0933566441294589, 0.2961389450024367, 0.0632944575709288, 0.01491457074001089, 0.028252851661843128, 5.797101449275362e-05, 0.0635525368732255, 0.08197965258003995], [1, 0.4430379746835443, 0.0, 0.16666666666666666, 0.3333333333333333, 0.2413793103448276, 0.1, 0.1, 0.1, 0.0, 0.0, 0.0, 0.18561169845483422, 0.08685377641945224, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.001030276388812572, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.6666666666666666, 0.3793103448275862, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.19535529606726917, 0.10263632308321874, 0.09445780142564346, 0.20801857528647544, 0.10179428296094263, 0.2901519759183941, 0.0018316024690001281, 0.0009529413231575428, 0.00224960997387078, 0.0008051529790660225, 0.014067038817993618, 0.011382110736555356], [1, 0.620253164556962, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3103448275862069, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18342623910284372, 0.11499520121118727, 0.0865076676514657, 0.20452658565068244, 0.09377217159516131, 0.276007504285132, 0.027245086726376908, 0.0001763386747525173, 0.010507928187950414, 0.005665056360708535, 0.01312220271071838, 0.001360162233018365], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3793103448275862, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.23689546402102601, 0.1533756806476706, 0.11417446261103696, 0.2505964436902416, 0.11075796188198578, 0.2936147997464282, 0.007440885030313021, 0.001253963909351234, 0.0015747269817095462, 0.0011272141706924316, 0.001641154528765922, 0.0015176147648740474], [1, 0.012658227848101266, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1724137931034483, 0.0, 0.0, 0.0, 0.1, 0.1, 0.1, 0.18221075544118, 0.08618403508707252, 0.08634460206231302, 0.19455696664477046, 0.09571387839632921, 0.26989194909533243, 0.00040638679780940346, 0.0, 0.000674882992161234, 0.008494363929146537, 0.0019717299409887723, 0.0014474250819986227], [1, 0.10126582278481013, 0.0, 0.3333333333333333, 0.3333333333333333, 0.1724137931034483, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2585604464737822, 0.1706304293594938, 0.12508558198218578, 0.27600745383548647, 0.17156642803307423, 0.34377752546326357, 0.002828681063062073, 0.001543705570224057, 0.002961611530600882, 0.005004830917874396, 0.004810927275753818, 0.003524660291419975], [1, 0.2911392405063291, 0.0, 0.3333333333333333, 0.3333333333333333, 0.25862068965517243, 0.2, 0.2, 0.4, 0.4, 0.2, 0.2, 0.41923006946560365, 0.38348405585519824, 0.22122070790231219, 0.4676209765710532, 0.34604154832606526, 0.5538640767710485, 0.03514387237393996, 0.005165476331134344, 0.0, 0.013215780998389694, 0.02110055822699043, 0.015176147648740474], [1, 0.012658227848101266, 0.0, 0.3333333333333333, 0.6666666666666666, 0.20689655172413793, 0.5, 0.4, 1.0, 0.9, 0.8, 0.7, 0.1973851209017157, 0.11306831238701956, 0.09838839587932707, 0.21854130172980074, 0.11312072178004894, 0.2946949230347864, 0.009158012345000641, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.25316455696202533, 0.0, 0.3333333333333333, 0.6666666666666666, 0.20689655172413793, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3522896906380358, 0.2775567836194788, 0.18400002635403462, 0.2956296529450405, 0.18937553736763352, 0.3884933437402355, 0.006868509258750481, 0.0035006492469388615, 0.005399063937289872, 0.005636070853462158, 0.011722532348328015, 0.007588073824370237], [1, 0.31645569620253167, 0.0, 0.16666666666666666, 0.6666666666666666, 0.20689655172413793, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.322154683174155, 0.24767526024673517, 0.15675983732972137, 0.3563608495730239, 0.2508238716108541, 0.46187872015677217, 0.00801326080187556, 0.0, 0.020246489764837023, 0.011272141706924315, 0.016411545287659222, 0.010433601508509076], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.6666666666666666, 0.1896551724137931, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.23899214593695267, 0.15161591993580315, 0.11694767571140795, 0.25768762316619226, 0.12219601845118767, 0.27667872375718316, 0.0022895030862501602, 0.0017811987348739118, 0.0017895647342142057, 0.00011594202898550724, 0.002658670336600794, 0.1392809920647718], [1, 0.10126582278481013, 0.0, 0.3333333333333333, 0.6666666666666666, 0.1896551724137931, 0.2, 0.2, 0.2, 0.0, 0.0, 0.0, 0.27891787977562327, 0.1275298096337068, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.00801326080187556, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.012658227848101266, 0.0, 0.5, 0.3333333333333333, 0.41379310344827586, 0.3, 0.5, 0.4, 0.4, 0.2, 0.2, 0.20212539758043127, 0.10816629738727147, 0.0966935020284371, 0.21408565068243193, 0.10925056969257599, 0.2688105399459167, 0.0, 0.0007124794939495648, 0.0, 0.0, 0.0, 0.0], [1, 0.06329113924050633, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3275862068965517, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.24054958713012142, 0.15166507526295028, 0.11467958160773886, 0.2539071053207795, 0.1482416336418109, 0.33764268235760053, 0.0028618788578127, 0.0014843322790615932, 0.0028120124673384752, 0.00322061191626409, 0.004923463586297767, 0.0041734406034036305], [1, 0.24050632911392406, 0.0, 0.3333333333333333, 0.6666666666666666, 0.22413793103448276, 0.2, 0.2, 0.2, 0.2, 0.4, 0.2, 0.37508137931639185, 0.3074641135389746, 0.1883138523943464, 0.4182313334793081, 0.29867583774094514, 0.5165278151034668, 0.00801326080187556, 0.005046729748809417, 0.01799687979096624, 0.0, 0.017583798522492023, 0.02845527684138839], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.3333333333333333, 0.22413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.22903372884959788, 0.14028684591156712, 0.1115687074389204, 0.24626738011823954, 0.11229187710112126, 0.2939041184843813, 0.0019655383995457625, 0.0013525235726809237, 0.001438625578290364, 0.005595813204508857, 0.0015848863734939476, 0.0012292679595479784], [1, 0.3037974683544304, 0.0, 0.16666666666666666, 0.3333333333333333, 0.22413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.18809308259370403, 0.10022648316983043, 0.09032021799178962, 0.20217160243777826, 0.09537902514604243, 0.27216535144511494, 0.0012947139952744656, 0.0023749316464985494, 0.0033744149608061704, 0.00015942028985507247, 0.002344506469665603, 0.011382110736555356], [1, 0.012658227848101266, 0.0, 0.5, 0.3333333333333333, 0.46551724137931033, 0.2, 0.2, 0.5, 0.4, 0.7, 0.6, 0.19332108716190594, 0.10451282769706063, 0.09443748685729784, 0.2146148091380191, 0.10936771307386443, 0.2903872884919293, 0.0057237577156254, 0.0, 0.00449921994774156, 0.0, 0.0, 0.0], [1, 0.24050632911392406, 0.0, 0.5, 0.6666666666666666, 0.3620689655172414, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.18449595240652614, 0.09130233352626799, 0.09027080417689487, 0.2048675735347785, 0.1063805568510091, 0.2911137999894559, 0.003441123138633991, 0.0029799454834440547, 0.005638647399507111, 0.016114331723027377, 0.011736599387146008, 0.01897587561629387], [1, 0.05063291139240506, 0.0, 0.8333333333333334, 0.6666666666666666, 0.43103448275862066, 0.2, 0.2, 0.2, 0.1, 0.2, 0.2, 0.2355517462850479, 0.1467286515341992, 0.09727054557793026, 0.21574953470549596, 0.11150392209302068, 0.2934437802257715, 0.001628981445866989, 0.0005937329116246374, 0.021577134064381588, 0.0011062801932367149, 0.0016317765028872598, 0.001472086321927826], [1, 0.24050632911392406, 0.0, 0.3333333333333333, 0.3333333333333333, 0.27586206896551724, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3451173506182636, 0.27823021160139455, 0.16139046082774727, 0.3506039705131012, 0.24245696085863888, 0.43161983775005175, 0.034342546293752406, 0.01781198734873912, 0.004665691085807998, 0.02431561996779388, 0.01882404244494513, 0.02846286491521276], [1, 0.3037974683544304, 0.0, 0.5, 0.6666666666666666, 0.2413793103448276, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2136609841800801, 0.0912789847458731, 0.10146962175920868, 0.1959254798919787, 0.10308175502887695, 0.2748283696953409, 0.005152526695605985, 0.016356154249435508, 0.002024648976483702, 0.01923027375201288, 0.010972290278035023, 0.0], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.6666666666666666, 0.4827586206896552, 0.7, 0.6, 0.5, 0.4, 0.2, 0.2, 0.23882335920665854, 0.1486788891387618, 0.1138653517467509, 0.24934311364134004, 0.10916879035092178, 0.2688876916093708, 0.0, 0.0, 0.0, 0.00322061191626409, 0.0023515399890745997, 0.002041191858755594], [1, 0.25316455696202533, 0.0, 0.16666666666666666, 0.6666666666666666, 0.2413793103448276, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1818359173777995, 0.08614839747489085, 0.08652358988070956, 0.19424448945332456, 0.09024460864164513, 0.2692297306506843, 0.0003731890030587761, 0.00019355692918963176, 0.00036668642574093715, 0.0005249597423510467, 0.0007643091091109865, 0.0006184280166861743], [1, 0.08860759493670886, 0.0, 0.3333333333333333, 0.6666666666666666, 0.3620689655172414, 0.3, 0.6, 0.5, 0.4, 0.2, 0.2, 0.288714086239059, 0.20248185246765887, 0.13455107274646924, 0.2868688873074958, 0.1466193083235898, 0.33416571405793316, 0.0, 0.00037939533052814325, 0.0, 0.08199355877616747, 0.004689012939331206, 0.0037940369121851184], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.6666666666666666, 0.3275862068965517, 0.4, 0.2, 0.2, 0.4, 0.2, 0.2, 0.19359837964738918, 0.10108301474536927, 0.09396311423430823, 0.20920462010072258, 0.10465655991883953, 0.28588934651255193, 0.0022895030862501602, 0.0011874658232492747, 0.00112480498693539, 0.001610305958132045, 0.002344506469665603, 0.0037940369121851184], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.6666666666666666, 0.46551724137931033, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2074476596733429, 0.11339765307890536, 0.09747863264287593, 0.21647142544339829, 0.11056235453775885, 0.29143912283702095, 0.001871668773009506, 0.0008074767598095068, 0.001386884548891336, 0.0009677938808373591, 0.0013856033235723714, 0.0013962055836841236], [1, 0.012658227848101266, 0.0, 0.3333333333333333, 0.6666666666666666, 0.25862068965517243, 0.2, 0.2, 0.2, 0.2, 0.0, 0.0, 0.20397766754275018, 0.10576260188977656, 0.0904157513672528, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0014881770060626042, 0.0005937329116246374, 0.0, 0.0, 0.0, 0.00223848177818922], [1, 0.4936708860759494, 0.0, 0.3333333333333333, 0.6666666666666666, 0.27586206896551724, 0.3, 0.1, 0.2, 0.2, 0.2, 0.2, 0.6158775704355793, 0.5709821357252316, 0.3036094595611065, 0.6340173618713962, 0.427546818673097, 0.6177739430543572, 0.48526361338535084, 0.008965366965532023, 0.016422152809256695, 0.020933977455716585, 0.02227281146182323, 0.018021675332879315], [1, 0.620253164556962, 0.0, 0.16666666666666666, 0.3333333333333333, 0.39655172413793105, 0.1, 0.1, 0.1, 0.1, 0.2, 0.1, 0.2920251557989202, 0.08619878168521666, 0.0947295774075646, 0.208612738121305, 0.17350592458176498, 0.3557463201871185, 0.0004201238163269044, 0.00988684044437346, 0.08564940053518222, 0.10901288244766506, 0.15850973790762177, 0.13648288984203527], [1, 0.11392405063291139, 0.0, 0.3333333333333333, 0.3333333333333333, 0.43103448275862066, 0.2, 0.2, 0.1, 0.1, 0.1, 0.0, 0.2481153975146702, 0.09815335724739999, 0.08716487138956588, 0.19638165097438143, 0.08988433748787124, 0.2688105399459167, 0.002330714141802663, 0.0008929742990834546, 0.0028187612972600876, 0.0, 0.0, 0.0], [1, 0.26582278481012656, 0.0, 0.16666666666666666, 0.3333333333333333, 0.3620689655172414, 0.3, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18147861559808592, 0.0857477815586417, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.0379746835443038, 0.0, 0.16666666666666666, 0.3333333333333333, 0.4482758620689655, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.19304708272961024, 0.09936872271111291, 0.0932652813595168, 0.20881459382526824, 0.10380340246266331, 0.2873089371201084, 0.0011447515431250801, 0.0011874658232492747, 0.00112480498693539, 0.0, 0.004689012939331206, 0.0], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3448275862068966, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2291268903565784, 0.14586597554276698, 0.10549465150358003, 0.23016111962630464, 0.1008969204552236, 0.2816910101595882, 0.04579349597963258, 0.0009713470434179066, 0.002024648976483702, 0.0005539452495974235, 0.0009378025878662412, 0.0007588073824370237], [1, 0.11392405063291139, 0.0, 0.5, 0.3333333333333333, 0.4827586206896552, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.29077459956992263, 0.1917168358224362, 0.13232415682187912, 0.2840885245602511, 0.16040354789727632, 0.3316415688019247, 0.00400663040093778, 0.0029686645581231863, 0.0033744149608061704, 0.004830917874396135, 0.004060685205460824, 0.00891598674363503], [1, 0.17721518987341772, 0.0, 0.16666666666666666, 0.3333333333333333, 0.2413793103448276, 0.4, 0.2, 0.2, 0.2, 0.2, 0.2, 0.36280488473181544, 0.2827279240353574, 0.17088669796574305, 0.34181469418290633, 0.20376759637253364, 0.33882181694739155, 0.008356686264813085, 0.0036217707609102878, 0.005736505433370489, 0.00676328502415459, 0.004454562292364646, 0.0030352295297480947], [1, 0.08860759493670886, 0.0, 0.3333333333333333, 0.6666666666666666, 0.27586206896551724, 0.2, 0.2, 0.2, 0.4, 0.4, 0.4, 0.23382990243250174, 0.1467630602632022, 0.11591053464100588, 0.25361743668345377, 0.15131719996375187, 0.3389799778574726, 0.0034342546293752406, 0.0029686645581231863, 0.0, 0.00656682769726248, 0.0, 0.004742546140231398], [1, 0.11392405063291139, 0.0, 0.3333333333333333, 0.6666666666666666, 0.1896551724137931, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.27504126506750376, 0.19273926662709662, 0.13542954056682038, 0.29704720458360706, 0.1391840189904893, 0.3277106915489354, 0.0035647563052914996, 0.0022193736236528943, 0.003440778455035358, 0.002334943639291465, 0.004138053918959789, 0.00279430818582434], [1, 0.4177215189873418, 0.0, 0.16666666666666666, 0.6666666666666666, 0.20689655172413793, 0.3, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18147861559808592, 0.0857477815586417, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.13924050632911392, 0.0, 0.3333333333333333, 0.6666666666666666, 0.15517241379310345, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2893706008588395, 0.20962166373578028, 0.14365254840769473, 0.31550046529450404, 0.2096380269518187, 0.3924692261302397, 0.0045790061725003205, 0.003087411140448114, 0.006186427428144645, 0.008051529790660225, 0.011722532348328015, 0.009485092280462796], [1, 0.012658227848101266, 0.0, 0.3333333333333333, 0.6666666666666666, 0.15517241379310345, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2023325449312468, 0.10990270931874403, 0.09665616714607218, 0.2174020144514999, 0.11203327756129583, 0.2946434885924836, 0.0014641372236569774, 0.0017811987348739118, 0.007500199652885181, 0.0007536231884057971, 0.0011886647801204607, 0.010589157021908666], [1, 0.012658227848101266, 0.0, 0.3333333333333333, 0.6666666666666666, 0.1724137931034483, 0.1, 0.1, 0.1, 0.4, 0.1, 0.1, 0.18190606251246721, 0.08622704599832626, 0.08677285512473419, 0.19431747682650902, 0.09077506923615884, 0.2933743437286627, 0.00044645310181878125, 0.0004631116710672171, 0.0, 0.0012979066022544283, 0.04478710709002202, 0.0018970184560925592], [1, 0.02531645569620253, 0.0, 0.3333333333333333, 0.6666666666666666, 0.22413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.20819952783556228, 0.10769317736348029, 0.0970855182932688, 0.21774072148018392, 0.11340142384464577, 0.29674458556055183, 0.0022895030862501602, 0.0011874658232492747, 0.00224960997387078, 0.001610305958132045, 0.0018451265916268297, 0.00214932191075287], [1, 0.1518987341772152, 0.0, 0.5, 0.6666666666666666, 0.22413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.1930492747650686, 0.10057917264211112, 0.09449733247755926, 0.21392713123129697, 0.10976555851974971, 0.29540471833856463, 0.0022895030862501602, 0.0017811987348739118, 0.0033744149608061704, 0.001610305958132045, 0.007033519408996809, 0.005691055368277678], [1, 0.21518987341772153, 0.0, 1.0, 0.3333333333333333, 0.22413793103448276, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18147861559808592, 0.0857477815586417, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.620253164556962, 0.0, 0.16666666666666666, 0.6666666666666666, 0.22413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.7233015561259719, 0.6861530672309698, 0.3543684283057705, 0.7472641139332895, 0.5783291375373809, 0.8147768581013747, 0.019962177409015146, 0.011193052849947663, 0.01875387354717376, 0.024547504025764895, 0.03567401044243181, 0.030422484980356376], [1, 0.22784810126582278, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3793103448275862, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2728853981942012, 0.1914440237567696, 0.13451538499126747, 0.29693658309612436, 0.19153384891156117, 0.3903269816083293, 0.0045790061725003205, 0.0023749316464985494, 0.0056240249346769505, 0.00644122383252818, 0.009378025878662412, 0.009485092280462796], [1, 0.17721518987341772, 0.0, 0.8333333333333334, 0.3333333333333333, 0.25862068965517243, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.4187467256470341, 0.35719455801373157, 0.15970544973983627, 0.34940195971097, 0.24373890729538036, 0.45162397822265715, 0.006296133487187941, 0.0022561850641736217, 0.004386739449048022, 0.00644122383252818, 0.009612476525628973, 0.0077777756699794936], [1, 0.3924050632911392, 0.0, 0.16666666666666666, 0.3333333333333333, 0.46551724137931033, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4080605527875019, 0.3338986195955254, 0.20460394003798274, 0.4429079081818845, 0.33409181830840534, 0.5581562809812148, 0.0, 0.010865312282730863, 0.00899843989548312, 0.012399355877616747, 0.018052699816425145, 0.0], [1, 0.3924050632911392, 0.0, 0.16666666666666666, 0.3333333333333333, 0.4482758620689655, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3598017961538546, 0.24806727398073358, 0.15238616566914814, 0.33593008721991097, 0.18901305596138246, 0.34956904366655567, 0.0228950308625016, 0.00890599367436956, 0.011248049869353901, 0.036231884057971016, 0.04689012939331206, 0.037940369121851183], [1, 0.6075949367088608, 0.0, 0.16666666666666666, 0.3333333333333333, 0.4827586206896552, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.20242022634958143, 0.09827010114937444, 0.0919168332552778, 0.28141194073425296, 0.09969675336013632, 0.2902908489126116, 0.01171996629851457, 0.006050732102366679, 0.0867933272068955, 0.014365539452495975, 0.039354885599806815, 0.05247532453243237], [1, 0.0, 0.0, 0.5, 0.3333333333333333, 0.3620689655172414, 0.4, 0.4, 0.2, 0.2, 0.4, 0.2, 0.19135702339121038, 0.09645626957764514, 0.09135241768070221, 0.20519259543099044, 0.09971775075866916, 0.2786692366743004, 0.0, 0.0007124794939495648, 0.0016872074804030852, 0.0, 0.002344506469665603, 0.005691055368277678], [1, 0.4936708860759494, 0.0, 0.16666666666666666, 0.3333333333333333, 0.3103448275862069, 0.2, 0.2, 0.1, 0.2, 0.2, 0.2, 0.19272375749950132, 0.10761452884004488, 0.08985957142849299, 0.21756167433034085, 0.10359453360357354, 0.2828842892210125, 0.013967113577669103, 0.003817702621746418, 0.02262882672716618, 0.00811111111111111, 0.011849135697689958, 0.005888345287711304], [1, 0.0, 0.0, 0.3333333333333333, 0.3333333333333333, 0.27586206896551724, 0.3, 0.0, 0.1, 0.5, 0.4, 0.2, 0.18118817089985248, 0.08542212751629191, 0.08921883896202439, 0.1995828315451427, 0.09516573578199838, 0.2786859528680488, 0.0, 0.003265531013935505, 0.0, 0.0, 0.007033519408996809, 0.0037940369121851184], [1, 0.3670886075949367, 0.0, 0.3333333333333333, 0.6666666666666666, 0.4482758620689655, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3012448569368058, 0.22148161529320537, 0.14973319285168774, 0.3290384825925115, 0.22093683761496075, 0.42077231386839725, 0.0034342546293752406, 0.0029686645581231863, 0.005638647399507111, 0.007268921095008051, 0.009893817301988845, 0.007603249972018978], [1, 0.379746835443038, 0.0, 0.6666666666666666, 0.3333333333333333, 0.43103448275862066, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1983912651771055, 0.0985453709813984, 0.09798924206345502, 0.2979230530618203, 0.11010041177003649, 0.2872395006229997, 0.011921442570104584, 0.012604355980879426, 0.10264295427780208, 0.0294573268921095, 0.033601466723247424, 0.029944436329421047], [1, 0.11392405063291139, 0.0, 0.3333333333333333, 0.6666666666666666, 0.39655172413793105, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.26955240827975635, 0.18571005484505626, 0.13253718526831426, 0.2906642307130866, 0.1811821314348738, 0.381273233901984, 0.0033197794750627323, 0.0029686645581231863, 0.0033744149608061704, 0.0, 0.01453594011192674, 0.007588073824370237], [1, 0.08860759493670886, 0.0, 0.3333333333333333, 0.6666666666666666, 0.25862068965517243, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.21814808076335443, 0.12777189961990643, 0.10591302180302226, 0.23577430479527042, 0.13201948558583848, 0.3196136244694216, 0.0018316024690001281, 0.0011874658232492747, 0.00224960997387078, 0.00322061191626409, 0.004689012939331206, 0.009485092280462796], [1, 0.05063291139240506, 0.0, 0.5, 0.3333333333333333, 0.43103448275862066, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2497769603921113, 0.15970197125150692, 0.11824835712791534, 0.257478924895993, 0.1491069474866114, 0.33483307594681166, 0.0025184533948751763, 0.001306212405574202, 0.00224960997387078, 0.0031674718196457326, 0.004693701952270537, 0.00327615087367185], [1, 0.3291139240506329, 0.0, 0.3333333333333333, 0.6666666666666666, 0.25862068965517243, 0.3, 0.1, 0.1, 0.0, 0.1, 0.2, 0.181461079314419, 0.089835047010926, 0.08631495377337617, 0.19381112692504196, 0.11122985078585527, 0.27959634249680787, 0.0038257596571240177, 0.0, 0.0, 0.031190016103059583, 0.0023351284437869405, 5.691055368277678e-06], [1, 0.620253164556962, 0.0, 0.3333333333333333, 0.3333333333333333, 0.39655172413793105, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.18415837894593784, 0.10170851628331656, 0.08774136589667132, 0.19495497591416686, 0.1853252497032736, 0.26880025305745614, 0.014942441892411671, 0.001517581322112573, 0.0010741887625232976, 0.13976328502415458, 0.0, 0.0034013540917739588], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.6666666666666666, 0.3103448275862069, 0.2, 0.2, 0.2, 0.2, 0.4, 0.4, 0.20957722212114502, 0.12061242622092616, 0.10276810700616519, 0.23084195496679075, 0.12480301124797485, 0.31198332495380543, 0.00400663040093778, 0.0011874658232492747, 0.0033744149608061704, 0.0, 0.005861266174164007, 0.005691055368277678], [1, 0.569620253164557, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3103448275862069, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18224582800851385, 0.09793338715841655, 0.09178341595506198, 0.2025239945989344, 0.09508506156658275, 0.27437574660307656, 0.011351356301628295, 0.0058815182225536574, 0.008544018680761224, 0.007578099838969404, 0.01014702400071273, 0.013294305340296656], [1, 0.08860759493670886, 0.0, 0.5, 0.6666666666666666, 0.39655172413793105, 0.3, 0.4, 0.2, 0.2, 0.2, 0.4, 0.24571183063457233, 0.15588751786488922, 0.11838561772484521, 0.2611488212539231, 0.1591713321412705, 0.3512959550668712, 0.0, 0.0016624521525489845, 0.002474570971257858, 0.0075684380032206115, 0.006095716821130568, 0.0], [1, 0.31645569620253167, 0.0, 0.5, 0.3333333333333333, 0.3103448275862069, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.21490496430270256, 0.12445760168701082, 0.1037047733196146, 0.21898492810743742, 0.11424131978595915, 0.298463781794522, 0.0021681594226789017, 0.0008330072750093662, 0.0018469297885479105, 0.0016956521739130434, 0.004689012939331206, 0.0008062328438393377], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.3333333333333333, 0.4482758620689655, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.19389101638108097, 0.10090605556763957, 0.09371879037177307, 0.2103393456681994, 0.10602139082347377, 0.2879930152027353, 0.0017217063208601205, 0.0009499726585994197, 0.0017288252649196945, 0.0011272141706924316, 0.001641154528765922, 0.0011382110736555355], [1, 0.02531645569620253, 0.0, 0.5, 0.3333333333333333, 0.3448275862068966, 0.2, 0.2, 0.2, 0.2, 0.2, 0.4, 0.2032937524797401, 0.11188244011959492, 0.09848941967866745, 0.22095330632800525, 0.11789486713067233, 0.30070118003469254, 0.0022895030862501602, 0.0008965366965532023, 0.0033744149608061704, 0.00322061191626409, 0.0, 0.005691055368277678], [1, 0.22784810126582278, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3620689655172414, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.18558539402933383, 0.08981907152960318, 0.088587440216147, 0.19928061820305087, 0.09637695413947135, 0.27785914420803176, 0.0011447515431250801, 0.0005961078432711359, 0.0016872074804030852, 0.0024154589371980675, 0.002970489697066319, 0.002845527684138839], [1, 0.35443037974683544, 0.0, 0.16666666666666666, 0.6666666666666666, 0.3275862068965517, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2731133698818712, 0.1885045351933709, 0.13398391195995504, 0.29396462849427046, 0.186928787875439, 0.36012467708814194, 0.0034342546293752406, 0.002671798102310868, 0.004500344752728496, 0.004982286634460547, 0.007033519408996809, 0.005776421198801843], [1, 0.810126582278481, 0.0, 0.16666666666666666, 0.3333333333333333, 0.39655172413793105, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18380107716622424, 0.09200771247082938, 0.08917656269816998, 0.20201422341434933, 0.09102703801855286, 0.27154556641536653, 0.005855404143084785, 0.0030755364822156214, 0.008099720710921745, 0.0016666666666666668, 0.0050148993386147245, 0.006569374913448533], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.3333333333333333, 0.29310344827586204, 0.2, 0.2, 0.2, 0.2, 0.2, 0.0, 0.1831544267060064, 0.09238866625621968, 0.08846006238219609, 0.19931026932340706, 0.08982687092346558, 0.26874367517092307, 0.0013737018517500962, 0.0007124794939495648, 0.001147301086674098, 0.0, 0.0, 0.013279129192647916], [1, 0.08860759493670886, 0.0, 0.16666666666666666, 0.6666666666666666, 0.39655172413793105, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.26604295951091306, 0.18097885460714447, 0.1288613464825325, 0.2703429494197504, 0.15649029588649913, 0.3409962079957412, 0.0034342546293752406, 0.0016232657803817584, 0.002491443046061889, 0.00644122383252818, 0.004773415172239168, 0.004023576145372318], [1, 0.24050632911392406, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3620689655172414, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.26579416348638857, 0.17754658388909575, 0.12459583617234002, 0.20969842529742355, 0.10070241823723523, 0.4190865500219239, 0.0057237577156254, 0.002416492950312274, 0.0033744149608061704, 0.0033462157809983897, 0.26961824401154433, 0.011382110736555356], [1, 0.17721518987341772, 0.0, 0.16666666666666666, 0.3333333333333333, 0.3793103448275862, 0.1, 0.5, 0.4, 0.1, 0.1, 0.1, 0.182390502348766, 0.08677021236330211, 0.0865730036956043, 0.1943471279468652, 0.09034407000311645, 0.2693454581458655, 0.0, 0.00024699289123584914, 0.00046791887456512225, 0.0006698872785829308, 0.0009753146913808908, 0.0], [1, 0.35443037974683544, 0.0, 0.3333333333333333, 0.6666666666666666, 0.15517241379310345, 0.4, 0.4, 0.2, 0.2, 0.2, 0.4, 0.47754698079996144, 0.3480946780756181, 0.1946366245313237, 0.4250145974746369, 0.23739437755974865, 0.43728919915287473, 0.0, 0.005343596204621736, 0.011810452362821596, 0.027375201288244767, 0.0, 0.006639564596323958], [1, 0.4177215189873418, 0.0, 0.16666666666666666, 0.6666666666666666, 0.13793103448275862, 0.1, 0.2, 0.2, 0.2, 0.2, 0.2, 0.23064049084057983, 0.49329582781872006, 0.26826101255495227, 0.520787716225093, 0.3810906269823202, 0.6137504838052229, 0.3434701082477059, 0.007845586694207957, 0.013503283868159358, 0.020942028985507247, 0.02347085426782235, 0.022773706565391176], [1, 0.3924050632911392, 0.0, 0.16666666666666666, 0.6666666666666666, 0.15517241379310345, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.28617680519600086, 0.20585513679313103, 0.141880788622524, 0.31270869827019926, 0.21019611570229668, 0.3207734711433491, 0.0057237577156254, 0.0029686645581231863, 0.0056240249346769505, 0.00863768115942029, 0.011745977413024671, 0.009509753520392], [1, 0.08860759493670886, 0.0, 0.3333333333333333, 0.6666666666666666, 0.1724137931034483, 0.2, 0.2, 0.2, 0.2, 0.5, 0.4, 0.23654693038314586, 0.1487194422836582, 0.11506995074540739, 0.26029692175753594, 0.15257593874948336, 0.34042142810300774, 0.0021006190816345222, 0.0011298737308216848, 0.007648673911160653, 0.0, 0.0, 0.003983738757794375], [1, 0.0, 0.0, 0.3333333333333333, 0.6666666666666666, 0.15517241379310345, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.19136250347985628, 0.09805504659310572, 0.09187181177948481, 0.20539673199036568, 0.10035098809336991, 0.2812435305115541, 0.0013256222869388427, 0.0007184168230658112, 0.001349765984322468, 0.0005458937198067633, 0.0008229217708526266, 0.0007474252717004684], [1, 0.5189873417721519, 0.0, 0.3333333333333333, 0.6666666666666666, 0.1724137931034483, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.6256661047749108, 0.5920230735105628, 0.24432221540799615, 0.5291025746295891, 0.42695999664041623, 0.6701110598195422, 0.016372236569774896, 0.006234195572058692, 0.01237285485628929, 0.02576489533011272, 0.028134077635987235, 0.030352295297480947], [1, 0.27848101265822783, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3448275862068966, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.4296904626729242, 0.36984959698776154, 0.21332273315496778, 0.4546349262827531, 0.33905825562454, 0.5579402563235433, 0.0114475154312508, 0.006234195572058692, 0.011248049869353901, 0.014492753623188406, 0.019224953051257945, 0.017073166104833035], [1, 0.11392405063291139, 0.0, 0.3333333333333333, 0.6666666666666666, 0.2413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.24874999177986704, 0.16286757431978244, 0.12156402410735316, 0.26903830012407853, 0.15731693031294966, 0.3496629115237582, 0.0034342546293752406, 0.0017811987348739118, 0.0039368174542738655, 0.004830917874396135, 0.007033519408996809, 0.005691055368277678], [1, 0.11392405063291139, 0.0, 0.16666666666666666, 0.3333333333333333, 0.2413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2897684552945328, 0.2099915575725625, 0.13771630211167193, 0.2968978085541201, 0.16306800725846912, 0.3547973547266324, 0.004619072476509698, 0.0024331174718377636, 0.0047388034099587984, 0.005001610305958132, 0.009378025878662412, 0.007588073824370237], [1, 0.34177215189873417, 0.0, 0.16666666666666666, 0.3333333333333333, 0.1724137931034483, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.4395480461291942, 0.3277075061413437, 0.17883792982469626, 0.3647270272242902, 0.23213729204287006, 0.4364945370192969, 0.010188288733813214, 0.0048092365841595625, 0.008098595905934808, 0.008051529790660225, 0.011722532348328015, 0.00891598674363503], [1, 0.26582278481012656, 0.0, 0.16666666666666666, 0.3333333333333333, 0.22413793103448276, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.1885292976499188, 0.09347254121981402, 0.08903655688930152, 0.20422551273629663, 0.09384400480066837, 0.27483094141745606, 0.00721994798248988, 0.002925322055574588, 0.010261595895811564, 0.0057761674718196454, 0.011014491394489003, 0.02612953221421891], [1, 0.4177215189873418, 0.0, 0.3333333333333333, 0.6666666666666666, 0.25862068965517243, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.20299125158648565, 0.10367227160284462, 0.09459012064108385, 0.2076285490110211, 0.09418769906086372, 0.2790421363809955, 0.01670650402036742, 0.008933899121215918, 0.013569647362388545, 0.006270531400966183, 0.018655237979129203, 0.034508662734779746], [1, 0.4177215189873418, 0.0, 0.5, 0.3333333333333333, 0.25862068965517243, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.5784321247180494, 0.4588502323203649, 0.13691799447992783, 0.28021449164294576, 0.16046875034535196, 0.33653812770914854, 0.01158030661025331, 0.001959318608361303, 0.0056240249346769505, 0.01610305958132045, 0.02344506469665603, 0.05691055368277678], [1, 0.25316455696202533, 0.0, 0.3333333333333333, 0.6666666666666666, 0.27586206896551724, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.20218896660872387, 0.11005140418336412, 0.09776633085404092, 0.218752280855412, 0.1144733962960589, 0.29802015972966056, 0.0017171273146876203, 0.0008015394306932603, 0.0015331091971929366, 0.0012834138486312399, 0.0019342178374741226, 0.0015726283001007318], [1, 0.16455696202531644, 0.0, 0.3333333333333333, 0.3333333333333333, 0.29310344827586204, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3297270696650789, 0.2553324313330802, 0.1640516692810235, 0.2803342365520765, 0.16182695049255477, 0.35424957791610784, 0.00514451343480411, 0.0031485656303454515, 0.0031562027933407046, 0.002938808373590982, 0.004407672162971334, 0.0036062320850319554], [1, 0.4810126582278481, 0.0, 0.3333333333333333, 0.3333333333333333, 0.27586206896551724, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.37284659916658813, 0.3045959001999393, 0.18803384077660948, 0.40787168819794173, 0.30266313320970656, 0.5244757223003026, 0.007302370093594886, 0.005937329116246373, 0.007874759713534666, 0.012884057971014494, 0.02344506469665603, 0.018970184560925592], [1, 0.012658227848101266, 0.0, 0.5, 0.6666666666666666, 0.4827586206896552, 0.2, 0.2, 0.2, 0.0, 0.0, 0.0, 0.19987746521787736, 0.10843788056975939, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.002374214700441416, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.5189873417721519, 0.0, 0.16666666666666666, 0.3333333333333333, 0.22413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.6794992075791818, 0.6594027381974987, 0.35168416007221004, 0.7410499233632581, 0.6305120933964287, 0.8978537693088111, 0.0228950308625016, 0.014249589878991295, 0.01237285485628929, 0.01610305958132045, 0.0, 0.02086720301701815], [1, 0.43037974683544306, 0.0, 0.5, 0.3333333333333333, 0.1724137931034483, 0.3, 0.4, 0.4, 0.2, 0.2, 0.2, 0.4285582763586784, 0.3494906893665967, 0.17992942609148255, 0.37283090650317496, 0.24798590743020577, 0.5573410450707159, 0.012592266974375882, 0.0, 0.006186427428144645, 0.008051529790660225, 0.23445064696656032, 0.0], [1, 0.05063291139240506, 0.0, 0.5, 0.3333333333333333, 0.3103448275862069, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.22874657220455197, 0.1403261701732848, 0.11143419205392914, 0.2473279778848259, 0.14203303443352333, 0.3312159487918692, 0.0022895030862501602, 0.0011874658232492747, 0.00224960997387078, 0.00322061191626409, 0.004689012939331206, 0.0037940369121851184], [1, 0.7848101265822784, 0.0, 0.3333333333333333, 0.3333333333333333, 0.43103448275862066, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.31954944903188753, 0.1978796849635083, 0.13099108190449626, 0.36038085723669805, 0.25146152945050915, 0.4057123091621458, 0.003910471271315274, 0.0025530515199859403, 0.09527098239342754, 0.006780998389694042, 0.010479943919405245, 0.006829266441933214], [1, 0.16455696202531644, 0.0, 0.3333333333333333, 0.3333333333333333, 0.22413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.21714084047023544, 0.1299900337574209, 0.10853799345870899, 0.24454533428216918, 0.12085992082875627, 0.31045443615635554, 0.0045790061725003205, 0.0029686645581231863, 0.0056240249346769505, 0.008051529790660225, 0.011722532348328015, 0.018970184560925592], [1, 0.21518987341772153, 0.0, 0.5, 0.3333333333333333, 0.3275862068965517, 0.2, 0.2, 0.2, 0.1, 0.2, 0.2, 0.2975666214376684, 0.18539914740085064, 0.08543374074108644, 0.32054799832129044, 0.21447405937180203, 0.4176438139153312, 0.005036906789750353, 0.0, 0.12680601500714814, 0.008051529790660225, 0.012425884289227696, 0.009485092280462796], [1, 0.4177215189873418, 0.0, 0.3333333333333333, 0.3333333333333333, 0.27586206896551724, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2603195549291205, 0.1824547433047372, 0.13072424730406462, 0.2869190661265601, 0.18221321421545983, 0.37857421154214604, 0.009158012345000641, 0.0023749316464985494, 0.0033744149608061704, 0.005314009661835749, 0.0077368713498964905, 0.007588073824370237], [1, 0.25316455696202533, 0.0, 0.16666666666666666, 0.3333333333333333, 0.4827586206896552, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1817975567572781, 0.0861053865636371, 0.08650437339713937, 0.19420457448361433, 0.09020592922329518, 0.26918472551366934, 0.0003331226990493983, 0.0003455525545655389, 0.0003273182511981985, 0.00046859903381642513, 0.0006822513826726904, 0.0005520323707229348], [1, 0.11392405063291139, 0.0, 0.5, 0.6666666666666666, 0.4482758620689655, 0.2, 0.2, 0.2, 0.2, 0.2, 0.0, 0.2852353259666328, 0.20505759161016876, 0.14098530048815358, 0.3109376140427706, 0.08988433748787124, 0.2688105399459167, 0.0045790061725003205, 0.0023749316464985494, 0.0056240249346769505, 0.0, 0.0, 0.0], [1, 0.21518987341772153, 0.0, 0.16666666666666666, 0.3333333333333333, 0.27586206896551724, 0.3, 0.1, 0.1, 0.1, 0.1, 0.1, 0.18329800502852933, 0.08906699502425201, 0.08735044771661507, 0.19492076308298664, 0.09043690060715635, 0.2778990059008164, 0.0030919739179808415, 0.0010877186940963356, 0.0010336957829936236, 0.0008051529790660225, 0.016570971727596483, 0.01758156705106584], [1, 0.3670886075949367, 0.0, 0.16666666666666666, 0.3333333333333333, 0.43103448275862066, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.32698592932439274, 0.08816622365428076, 0.08878015409423654, 0.1948295288665061, 0.09628522866167002, 0.27787971798495287, 0.0022631738007582833, 0.0026468613200226333, 0.0009695818987383063, 0.009373590982286635, 0.016617861856989793, 0.01830053704592492], [1, 0.25316455696202533, 0.0, 0.3333333333333333, 0.3333333333333333, 0.41379310344827586, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.18344267936878147, 0.0910799056709272, 0.08856767469018911, 0.1942661575797387, 0.0906026695429419, 0.27294715496811706, 0.005001419491913475, 0.0024040245591681565, 0.00039143213545351574, 0.0010466988727858293, 0.007542277312914245, 0.007421136200234092], [1, 0.27848101265822783, 0.0, 0.16666666666666666, 0.3333333333333333, 0.43103448275862066, 0.1, 0.1, 0.1, 0.1, 0.1, 0.0, 0.22520972299247913, 0.08722244137305575, 0.08634460206231302, 0.20665804503320925, 0.08988433748787124, 0.2688105399459167, 0.0013737018517500962, 0.0, 0.012610188708532657, 0.0, 0.0, 0.0], [1, 0.0759493670886076, 0.0, 0.5, 0.3333333333333333, 0.41379310344827586, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.25993814075936494, 0.17376408146512368, 0.12533759243814901, 0.2706668308882563, 0.16809301626524797, 0.3574796608927219, 0.0035487297836877484, 0.0017859485981669091, 0.0, 0.00821256038647343, 0.006095716821130568, 0.0], [1, 0.13924050632911392, 0.0, 0.5, 0.3333333333333333, 0.4482758620689655, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2601474801456388, 0.1758027986585511, 0.12779675329274445, 0.2825284194584337, 0.1768201981712371, 0.3721924831134297, 0.0030908291664377163, 0.0020186918995237666, 0.0039368174542738655, 0.004533011272141707, 0.007033519408996809, 0.005691055368277678], [1, 0.012658227848101266, 0.0, 0.3333333333333333, 0.6666666666666666, 0.22413793103448276, 0.3, 0.4, 0.2, 0.2, 0.2, 0.2, 0.19736868063577798, 0.10291282179842137, 0.09498598020262958, 0.21345157287789213, 0.10931245676193592, 0.2923353679941468, 0.0, 0.0011874658232492747, 0.00224960997387078, 0.001610305958132045, 0.002344506469665603, 0.0018970184560925592], [1, 0.16455696202531644, 0.0, 0.16666666666666666, 0.6666666666666666, 0.13793103448275862, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.33716135792212576, 0.26035610576751744, 0.22681490079078576, 0.35359759324136925, 0.20059256868912137, 0.3985192024061032, 0.006982984413062989, 0.003282155535460995, 0.005061622441209256, 0.005636070853462158, 0.009378025878662412, 0.007588073824370237], [1, 0.012658227848101266, 0.0, 0.3333333333333333, 0.6666666666666666, 0.13793103448275862, 0.2, 0.2, 0.0, 0.0, 0.0, 0.0, 0.19990157760791938, 0.0857477815586417, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.6666666666666666, 0.13793103448275862, 0.3, 0.4, 0.2, 0.2, 0.2, 0.2, 0.23720563703838474, 0.14565583651921296, 0.14316280259784897, 0.25156694766805343, 0.14541472072354825, 0.33231535999609096, 0.0, 0.003892512968611122, 0.0036556162075400177, 0.0025169082125603864, 0.0028321638153560487, 0.0014815714142082889], [1, 0.20253164556962025, 0.0, 0.5, 0.6666666666666666, 0.15517241379310345, 0.2, 0.1, 0.2, 0.2, 0.2, 0.2, 0.19286843183975344, 0.2923082972963341, 0.17910805867945423, 0.37788186081307934, 0.22934905854295737, 0.42921656343345477, 0.19242815539315347, 0.0038052342306023005, 0.008250444579171087, 0.007162640901771337, 0.010594824736418861, 0.009490783335831074], [1, 0.31645569620253167, 0.0, 0.16666666666666666, 0.3333333333333333, 0.15517241379310345, 0.1, 0.2, 0.1, 0.1, 0.1, 0.1, 0.21148538898765226, 0.10673956401682587, 0.09366498421777657, 0.193985612364061, 0.08999374498548969, 0.490112371397821, 0.011468120959027052, 0.00791624091069129, 0.00011135569370660362, 0.00015942028985507247, 0.40349894145532894, 0.056935214922705986], [1, 0.06329113924050633, 0.0, 0.5, 0.6666666666666666, 0.15517241379310345, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.24170698185213843, 0.15459104611138352, 0.11606207034001646, 0.2608523100503613, 0.15542495419251742, 0.34561244919241496, 0.0029763540121252085, 0.0027032659466269737, 0.006523868924225263, 0.00322061191626409, 0.002344506469665603, 0.002773440982807322], [1, 0.05063291139240506, 0.0, 0.5, 0.3333333333333333, 0.15517241379310345, 0.3, 0.4, 0.4, 0.2, 0.2, 0.2, 0.20063590948647186, 0.10810731099469491, 0.09601543467960356, 0.21511887818407416, 0.11088173602070564, 0.29378324754496976, 0.0014881770060626042, 0.0, 0.001473494532885361, 0.0010950080515297906, 0.0017044562034468935, 0.011382110736555356], [1, 0.17721518987341772, 0.0, 0.5, 0.6666666666666666, 0.13793103448275862, 0.2, 0.2, 0.1, 0.1, 0.2, 0.1, 0.298265880748887, 0.21933475638005423, 0.10065703902538388, 0.2173039376687833, 0.11997471471166152, 0.27301530560416826, 0.05272725607634119, 0.0484604802468029, 0.20711371665937417, 0.027893719806763285, 0.007687636714033512, 0.011803248833807903], [1, 0.2911392405063291, 0.0, 0.16666666666666666, 0.6666666666666666, 0.13793103448275862, 0.2, 0.2, 0.4, 0.4, 0.4, 0.2, 0.2525290609100893, 0.17539603832640857, 0.12085081804570558, 0.2630339482519524, 0.15348877302254235, 0.3425868181239544, 0.012121774090151473, 2.018691899523767e-05, 0.004949141942515716, 0.0, 0.004689012939331206, 0.0036043350665758626], [1, 0.16455696202531644, 0.0, 0.16666666666666666, 0.6666666666666666, 0.13793103448275862, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18147861559808592, 0.0857477815586417, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.4430379746835443, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1896551724137931, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18147861559808592, 0.0857477815586417, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.379746835443038, 0.0, 0.3333333333333333, 0.6666666666666666, 0.15517241379310345, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18166165055885944, 0.08547374060979641, 0.08677285512473419, 0.19387271002116635, 0.08988433748787124, 0.26918472551366934, 0.0, 0.0005955141103595112, 0.0, 0.0, 0.0006822513826726904, 0.0003281841929040128], [1, 0.25316455696202533, 0.0, 0.3333333333333333, 0.3333333333333333, 0.1724137931034483, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.1818359173777995, 0.08614839747489085, 0.08652358988070956, 0.19424448945332456, 0.09060487979541904, 0.2692297306506843, 0.0003731890030587761, 0.00019355692918963176, 0.00036668642574093715, 0.0010499194847020934, 0.0, 0.0006184280166861743], [1, 0.5569620253164557, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1724137931034483, 0.1, 0.1, 0.1, 0.1, 0.0, 0.0, 0.18695870424399985, 0.09189219745203361, 0.08908981400091032, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0057237577156254, 0.0029686645581231863, 0.0, 0.0, 0.0, 0.0], [1, 0.27848101265822783, 0.0, 0.16666666666666666, 0.6666666666666666, 0.22413793103448276, 0.1, 0.1, 0.2, 0.2, 0.2, 0.2, 0.20712104639004641, 0.1173583435637858, 0.11337011551302795, 0.2691477811838552, 0.14228058271096308, 0.30647341032212105, 0.029475062732384563, 0.017829205603176232, 0.03083877832680759, 0.0016360708534621578, 0.0015004841405859858, 0.0004932247985840654], [1, 0.4810126582278481, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1896551724137931, 0.2, 0.2, 0.2, 0.2, 0.1, 0.1, 0.24770548688395583, 0.1465529212396482, 0.11171090941733974, 0.23808709218305232, 0.09420980158563513, 0.27725607537203173, 0.002038802498305768, 0.0012990876106347064, 0.00112480498693539, 0.01380354267310789, 0.015398718492763681, 0.021656362694752657], [1, 0.0, 0.0, 0.3333333333333333, 0.6666666666666666, 0.1896551724137931, 0.4, 0.2, 0.2, 0.2, 0.2, 0.2, 0.19167048446175666, 0.09751556687766591, 0.0913013567386443, 0.2048709948178965, 0.10070352336347381, 0.28165629191103386, 0.0012958587468175906, 0.000821726349688498, 0.00112480498693539, 0.00031561996779388084, 0.0004689012939331206, 0.0], [1, 0.4050632911392405, 0.0, 0.3333333333333333, 0.6666666666666666, 0.20689655172413793, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.23737442376867887, 0.14725952906738826, 0.11236811315543994, 0.23987072111524707, 0.12794820052294573, 0.31239865807540035, 0.0022895030862501602, 0.001191621953630647, 0.00224960997387078, 0.00322061191626409, 0.004689012939331206, 0.0037940369121851184], [1, 0.02531645569620253, 0.0, 0.16666666666666666, 0.6666666666666666, 0.20689655172413793, 0.1, 0.5, 0.4, 0.1, 0.2, 0.2, 0.21624868203868067, 0.1237485360929134, 0.10277634264198099, 0.22751304649295673, 0.11975037408523176, 0.2688105399459167, 0.0, 0.0, 0.03509391559238417, 0.0008711755233494363, 0.0, 0.0], [1, 0.22784810126582278, 0.0, 0.16666666666666666, 0.6666666666666666, 0.20689655172413793, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3400789571172103, 0.25472167639327703, 0.15608067189611238, 0.3316660280271513, 0.21389165784407552, 0.4107644572573355, 0.007312672857483012, 0.0036288955558497833, 0.004726430555102509, 0.00676328502415459, 0.009846927172595533, 0.009485092280462796], [1, 0.05063291139240506, 0.0, 0.5, 0.3333333333333333, 0.27586206896551724, 0.1, 0.1, 0.4, 0.4, 0.1, 0.1, 0.1848291417961977, 0.08995916421197252, 0.08810538099972932, 0.19387271002116635, 0.09126574528608403, 0.2755548811928676, 0.0034342546293752406, 0.0, 0.0, 0.002012882447665056, 0.012296936433396088, 0.0], [1, 0.05063291139240506, 0.0, 0.8333333333333334, 0.3333333333333333, 0.41379310344827586, 0.4, 0.2, 0.2, 0.2, 0.2, 0.2, 0.26031188280501627, 0.1760878995560045, 0.1277275739518918, 0.25197408035909785, 0.14626787817972448, 0.2688105399459167, 0.0034342546293752406, 0.0020353164210492568, 0.0022518595838446507, 0.0016473429951690821, 0.0, 0.0], [1, 0.5063291139240507, 0.0, 0.16666666666666666, 0.6666666666666666, 0.22413793103448276, 0.2, 0.2, 0.2, 0.1, 0.1, 0.1, 0.6952358301347883, 0.5908384301263169, 0.3171581785628596, 0.1955457174658784, 0.09145472187287954, 0.26879125203005316, 0.01975726688279576, 0.011043432156218254, 0.001657962550742765, 0.0022995169082125604, 0.0, 0.0], [1, 0.17721518987341772, 0.0, 0.3333333333333333, 0.3333333333333333, 0.2413793103448276, 0.3, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18145888727896062, 0.08572566166142548, 0.08633471929933406, 0.1938521823224582, 0.08986444521557697, 0.26878739444688043, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.4430379746835443, 0.0, 0.16666666666666666, 0.6666666666666666, 0.2413793103448276, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.18169781914392247, 0.08613733752628273, 0.09312472650826062, 0.19387271002116635, 0.09024460864164513, 0.26894555535696146, 0.0003628862391706504, 0.007336757588945643, 0.0, 0.0005249597423510467, 0.0002461731793148883, 0.00037940369121851184], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3275862068965517, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.23526349362227283, 0.1466155942817608, 0.11050356520674466, 0.24445752134880666, 0.11126189944677381, 0.29369709485411266, 0.0019357748594245104, 0.0011530293143750456, 0.0014577472630682656, 0.0010853462157809984, 0.001624742983478263, 0.0018970184560925592], [1, 0.25316455696202533, 0.0, 0.16666666666666666, 0.6666666666666666, 0.25862068965517243, 0.2, 0.2, 0.2, 0.2, 0.1, 0.1, 0.28869764597312125, 0.1107973362728219, 0.10352633454360577, 0.24381203926720676, 0.09044795186954206, 0.2947695029761254, 0.0057237577156254, 0.006705619503888653, 0.01551106076983903, 0.001610305958132045, 0.047330896609609194, 0.031615709589238594], [1, 0.05063291139240506, 0.0, 0.5, 0.3333333333333333, 0.43103448275862066, 0.5, 0.5, 0.4, 0.2, 0.2, 0.2, 0.24002569065557205, 0.14999502302312634, 0.1144407481690809, 0.2509317294358076, 0.10069136697484954, 0.2815714250812343, 0.0, 4.1561303813724614e-06, 0.0012417847055766706, 0.00071658615136876, 0.0009378025878662412, 0.0003869917650428821], [1, 0.26582278481012656, 0.0, 0.16666666666666666, 0.6666666666666666, 0.29310344827586204, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.35609835224694597, 0.2875009063013443, 0.17805005399831883, 0.38829282534121595, 0.2819751700236718, 0.49712288588368875, 0.008585636573438101, 0.0041561303813724615, 0.007311232415080035, 0.00966183574879227, 0.014067038817993618, 0.018970184560925592], [1, 0.012658227848101266, 0.0, 0.3333333333333333, 0.6666666666666666, 0.3620689655172414, 0.2, 0.2, 0.4, 0.2, 0.2, 0.2, 0.1931950451230499, 0.10421420908464178, 0.09430736381140833, 0.2112505474052989, 0.10628220061577634, 0.2882797622185732, 0.005556623990329139, 0.0, 0.0015747269817095462, 0.0, 0.0007103854603086777, 0.0], [1, 0.20253164556962025, 0.0, 0.5, 0.3333333333333333, 0.43103448275862066, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.18345583158153167, 0.08796468681297749, 0.08733507452975892, 0.19593004160280272, 0.09387163295663263, 0.27113023329377167, 0.0020651317837976444, 0.0010710941725708457, 0.0020291481964314437, 0.005809983896940419, 0.0, 0.003422221294790977], [1, 0.012658227848101266, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3793103448275862, 0.3, 0.4, 0.4, 0.4, 0.4, 0.2, 0.18829146180268613, 0.09467930450127619, 0.09019284015783871, 0.20311245529523392, 0.09777051832630841, 0.27555230947075243, 0.0014961902668644798, 0.0, 0.0015747269817095462, 0.0, 0.00042670017747913975, 0.0007588073824370237], [1, 0.06329113924050633, 0.0, 0.3333333333333333, 1.0, 0.3448275862068966, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.24846502717027952, 0.14798211237645115, 0.11050466329152009, 0.22459583242099118, 0.10090355121265503, 0.25363995118871424, 0.0025184533948751763, 0.0011874658232492747, 0.001349765984322468, 0.0, 0.0, 0.05311651677059166], [1, 0.189873417721519, 0.0, 0.5, 0.3333333333333333, 0.3620689655172414, 0.4, 0.2, 0.2, 0.2, 0.2, 0.2, 0.33490246538228, 0.24038183858127896, 0.1565204548486757, 0.34215454163929643, 0.1988542051158504, 0.39951831644783453, 0.006868509258750481, 0.003265531013935505, 0.0056240249346769505, 0.004830917874396135, 0.009378025878662412, 0.005691055368277678], [1, 0.22784810126582278, 0.0, 0.5, 0.3333333333333333, 0.39655172413793105, 0.1, 0.4, 0.1, 0.4, 0.1, 0.2, 0.1817975567572781, 0.0861053865636371, 0.08666414473196574, 0.19420457448361433, 0.09052752095871912, 0.26918472551366934, 0.0, 0.0003455525545655389, 0.0, 0.0009371980676328503, 0.0, 0.0005520323707229348], [1, 0.4430379746835443, 0.0, 0.3333333333333333, 0.3333333333333333, 0.41379310344827586, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.201811936509885, 0.08677512789601682, 0.08680360149844649, 0.1948261075833881, 0.09097399195910148, 0.27007839894868, 0.000957012290052567, 0.0004963607141181968, 0.0009403369690779861, 0.0015877616747181965, 0.0023116833790902845, 0.0011590782766725538], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.3333333333333333, 0.46551724137931033, 0.2, 0.2, 0.2, 0.1, 0.2, 0.1, 0.2342924219142169, 0.14515690994866956, 0.11209194483441705, 0.24993727647616962, 0.09727763202390609, 0.27609494283704666, 0.053683123614850635, 0.0010538759181337313, 0.05760013857597439, 0.0006892109500805153, 0.01328162915065564, 0.016589426398529433], [1, 0.1518987341772152, 0.0, 0.5, 0.6666666666666666, 0.3275862068965517, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.32346552037825765, 0.24481196244041453, 0.1573840985245584, 0.33942321728340996, 0.1609936853086728, 0.34901355168968573, 0.006868509258750481, 0.0035623974697478237, 0.005805118537573548, 0.003605475040257649, 0.007033519408996809, 0.004346069282908053], [1, 0.3924050632911392, 0.0, 0.16666666666666666, 0.3333333333333333, 0.39655172413793105, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.19690506513633366, 0.09412016265497752, 0.09374679153354676, 0.19726548244653674, 0.09212663862593024, 0.26995238456503823, 0.007804916021026796, 0.00800470711452336, 0.0033462948361327855, 0.0032673107890499194, 0.0020819217450630556, 0.002526828583515289], [1, 0.02531645569620253, 0.0, 0.3333333333333333, 0.6666666666666666, 0.29310344827586204, 0.4, 0.4, 0.4, 0.4, 0.2, 0.2, 0.2033902020399082, 0.1116219168857151, 0.09848941967866745, 0.21835883329683964, 0.11375285398851111, 0.29869523678488447, 0.0019460776233126361, 0.0010093459497618833, 0.0, 0.0012592592592592592, 0.004689012939331206, 0.0020867203017018152], [1, 0.11392405063291139, 0.0, 0.5, 0.3333333333333333, 0.27586206896551724, 0.2, 0.2, 0.2, 0.2, 0.2, 0.1, 0.21616428867353357, 0.1262210490484143, 0.10429224867447441, 0.21354052623896067, 0.09339311329533173, 0.31421557974974573, 0.002437176035313296, 0.0010010336889991385, 0.001173171601373612, 0.0006586151368760064, 0.14625031357774032, 0.0017926824410074685], [1, 0.012658227848101266, 0.0, 0.3333333333333333, 0.3333333333333333, 0.46551724137931033, 0.3, 0.4, 0.2, 0.2, 0.2, 0.2, 0.20420235117723265, 0.11045939339868534, 0.09739462915755485, 0.2154587256404642, 0.11061761084968735, 0.29296801163447084, 2.2895030862501604e-06, 0.0011987467485701428, 0.012720419597252326, 0.00322061191626409, 0.001641154528765922, 0.0019008124930047444], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.6666666666666666, 0.41379310344827586, 0.2, 0.2, 0.2, 0.2, 0.4, 0.2, 0.20409822949296028, 0.11012145052454879, 0.09698888683303017, 0.2196167250565652, 0.1125206382325053, 0.29468335028526826, 0.0015042035276663552, 0.000795602101577014, 0.0056240249346769505, 0.0, 0.0017091452163862247, 0.0015043356356813995], [1, 0.1518987341772152, 0.0, 0.5, 0.3333333333333333, 0.41379310344827586, 0.1, 0.1, 0.1, 0.1, 0.1, 0.1, 0.18309524174863054, 0.08799172224290842, 0.0878989410619468, 0.19701572877892123, 0.09163596257600505, 0.27037286113086334, 0.0020903163177463965, 0.0016808578728093482, 0.003099962543993935, 0.0025523349436392916, 0.0028485753606437075, 0.004556638331534328], [1, 0.620253164556962, 0.0, 0.3333333333333333, 0.6666666666666666, 0.29310344827586204, 0.2, 0.2, 0.2, 0.2, 0.1, 0.2, 0.21600755813826045, 0.11959859759851649, 0.09742921882798118, 0.20762398730019707, 0.10612085218494509, 0.27944975433624497, 0.013920178764400975, 0.0035956465127988035, 0.0034452776749831, 0.023711755233494364, 0.0004829683327511142, 0.017761783804394634], [1, 0.08860759493670886, 0.0, 0.3333333333333333, 0.6666666666666666, 0.3103448275862069, 0.5, 0.4, 0.2, 0.2, 0.2, 0.2, 0.264375916544826, 0.1764762266404669, 0.12750521178486543, 0.2210912980804321, 0.1154459073860007, 0.2688105399459167, 0.0, 0.0017621992817019236, 0.0021000109106083732, 0.0007455716586151369, 0.0, 0.0], [1, 0.02531645569620253, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3620689655172414, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.21288829168100623, 0.12050182673484511, 0.1027203403184336, 0.22645701043719438, 0.09991004272418039, 0.2688105399459167, 0.0018957085554151328, 0.0017811987348739118, 0.00112480498693539, 0.0008051529790660225, 0.0, 0.0], [1, 0.27848101265822783, 0.0, 0.16666666666666666, 0.6666666666666666, 0.39655172413793105, 0.0, 0.1, 0.1, 0.1, 0.1, 0.1, 0.18741793567252743, 0.08978834945013622, 0.0867871302268149, 0.1955457174658784, 0.1000426578728088, 0.2744528982665307, 0.003784548601571515, 0.0004785487267694577, 0.0016872074804030852, 0.014840579710144927, 0.010287694388892666, 0.0], [1, 0.05063291139240506, 0.0, 0.5, 0.3333333333333333, 0.43103448275862066, 0.2, 0.2, 0.2, 0.4, 0.2, 0.2, 0.19397431372849888, 0.10111619459119357, 0.09445615429848031, 0.21010441756076198, 0.10617831874935074, 0.28842249279596344, 0.0014881770060626042, 0.0017811987348739118, 0.0, 0.001610305958132045, 0.002344506469665603, 0.005691055368277678], [1, 0.35443037974683544, 0.0, 0.16666666666666666, 0.3333333333333333, 0.1896551724137931, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.21647774974407985, 0.13336946249878648, 0.0864544105398569, 0.19610338661411575, 0.09089000236497015, 0.2688105399459167, 0.044681942231258126, 0.00011934031523655209, 0.0022057425793803, 6.44122383252818e-06, 0.0, 0.0], [1, 0.34177215189873417, 0.0, 0.16666666666666666, 0.3333333333333333, 0.3103448275862069, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.24181439158959836, 0.14893326795674822, 0.11218747820988023, 0.24056067987738122, 0.13883037859414682, 0.3595576123617539, 0.0018911295492426324, 0.0012729633625232224, 0.0018739251082343599, 0.008075684380032207, 0.07505468561340495, 2.2764221473110712e-05], [1, 0.26582278481012656, 0.0, 0.16666666666666666, 0.3333333333333333, 0.1896551724137931, 0.1, 0.4, 0.1, 0.1, 0.2, 0.2, 0.18205731295909441, 0.08607220671781278, 0.08648954925267095, 0.19420571491132035, 0.09046784414183633, 0.26915000726511495, 0.0, 0.00015674548866890424, 0.0003284430561851339, 0.0008051529790660225, 0.0, 0.0005008128724084356], [1, 0.189873417721519, 0.0, 0.16666666666666666, 0.6666666666666666, 0.15517241379310345, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.33871003097346103, 0.25084209219818937, 0.12864557282415875, 0.27331376359389825, 0.16744872766816155, 0.36557029866694785, 0.005995063831346045, 0.0018013856538691495, 0.003385663010675524, 0.008069243156199678, 0.023459131735474023, 0.015308938940666953], [1, 0.25316455696202533, 0.0, 0.3333333333333333, 0.6666666666666666, 0.15517241379310345, 0.1, 0.1, 0.1, 0.1, 0.2, 0.1, 0.1860884661670287, 0.09063873660978167, 0.09046736135169843, 0.19530052550908691, 0.0905761465132162, 0.26961548896795506, 0.0045561111416378185, 0.0044583404333894015, 0.0014082558436431085, 0.0, 0.0014676610500106676, 0.001187533553513942], [1, 0.20253164556962025, 0.0, 0.16666666666666666, 0.6666666666666666, 0.15517241379310345, 0.2, 0.2, 0.2, 0.2, 0.0, 0.0, 0.3237943256970125, 0.195958940555234, 0.10339236820100223, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.005855404143084785, 0.0014843322790615932, 0.0, 0.0, 0.0, 0.0], [1, 0.21518987341772153, 0.0, 0.3333333333333333, 0.6666666666666666, 0.15517241379310345, 0.2, 0.2, 0.2, 0.2, 0.4, 0.1, 0.2377295335129341, 0.14060266888848746, 0.10208784348778079, 0.2107898146120721, 0.09144809111544812, 0.3297822137126795, 0.0024314522775976703, 0.0009428478636599241, 0.0017164524100634054, 0.00010628019323671498, 0.13438007732182336, 0.13288993688619596], [1, 0.5063291139240507, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1896551724137931, 0.1, 0.4, 0.1, 0.1, 0.2, 0.1, 0.18189510233517536, 0.08598126936259058, 0.08644892011597971, 0.19430607254944895, 0.09009431147319959, 0.27078948011351583, 0.0, 0.00011280925320868108, 0.0004274258950354482, 0.0, 0.003608195456815363, 0.0], [1, 0.17721518987341772, 0.0, 0.16666666666666666, 0.6666666666666666, 0.15517241379310345, 0.2, 0.2, 0.2, 0.1, 0.2, 0.1, 0.18409152186445768, 0.09087959771280263, 0.08957132417494028, 0.19570879862783738, 0.09118838644938411, 0.27264240589747313, 0.0022895030862501602, 0.0011874658232492747, 0.00224960997387078, 0.001610305958132045, 0.007033519408996809, 0.0], [1, 0.620253164556962, 0.0, 0.3333333333333333, 0.6666666666666666, 0.1724137931034483, 0.2, 0.2, 0.1, 0.2, 0.2, 0.2, 0.21388347577910422, 0.11715803560566122, 0.2479041679454779, 0.5117384223779287, 0.1884184980450317, 0.3817901500471268, 0.006897128047328608, 0.17474628308354, 0.01153375033603549, 0.012115942028985508, 0.011743632906555005, 0.0044257440580639405], [1, 0.27848101265822783, 0.0, 0.5, 0.6666666666666666, 0.1724137931034483, 0.2, 0.1, 0.1, 0.1, 0.1, 0.1, 0.18614874714213378, 0.08577850363810866, 0.08646594042999901, 0.1943482683745712, 0.09056177987211479, 0.26856494048392093, 0.0011447515431250801, 0.0005937329116246374, 0.00112480498693539, 0.001610305958132045, 0.0, 0.0], [1, 0.35443037974683544, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1896551724137931, 0.1, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2069434915179188, 0.08767835703234543, 0.14572737959088655, 0.23421990183198307, 0.11056235453775885, 0.27280956783495713, 0.0018029836804220013, 0.06422290158461377, 0.040280391387143254, 0.030130434782608694, 0.0, 0.00029783189760653183], [1, 0.0, 0.0, 0.3333333333333333, 0.3333333333333333, 0.13793103448275862, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.1917877583587792, 0.09799728908370783, 0.09149736487106014, 0.19976073826727975, 0.09074633595395602, 0.2688105399459167, 0.0034445573932633663, 0.0011874658232492747, 0.0022597332187531986, 0.0, 0.0, 0.0], [1, 0.31645569620253167, 0.0, 0.16666666666666666, 0.6666666666666666, 0.20689655172413793, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18147861559808592, 0.0860709778346341, 0.08634460206231302, 0.19543281512298372, 0.08999595523796683, 0.27003853725589533, 0.0003010696558418961, 0.0, 0.0015387332221276136, 0.00016264090177133656, 0.0022390036785306508, 0.0], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.6666666666666666, 0.15517241379310345, 0.3, 0.1, 0.4, 0.1, 0.1, 0.0, 0.18118926691758167, 0.08607220671781278, 0.08648954925267095, 0.20219783227501642, 0.08988433748787124, 0.2688105399459167, 0.0006044288147700423, 0.0, 0.008211076404628348, 0.0, 0.0, 0.0], [1, 0.759493670886076, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1724137931034483, 0.2, 0.1, 0.4, 0.1, 0.1, 0.1, 0.5633224243035355, 0.4817283504578204, 0.26149681033824856, 0.5899466736004672, 0.36494252238433195, 0.615386099070451, 0.36977077495100463, 0.0009529413231575428, 0.3930012384102906, 0.40280837359098226, 0.6355933594198753, 0.41748823374302607], [1, 0.4430379746835443, 0.0, 0.16666666666666666, 0.6666666666666666, 0.1724137931034483, 0.1, 0.1, 0.1, 0.2, 0.2, 0.1, 0.18228418862903525, 0.08581045460075429, 0.09732929311341623, 0.21496834172688126, 0.11024297305481205, 0.2711790960139593, 5.838232869937909e-05, 0.01187881436287412, 0.0017884399292272702, 0.001610305958132045, 0.004318580917124041, 0.0007398371978760981], [1, 0.16455696202531644, 0.0, 0.3333333333333333, 0.3333333333333333, 0.1896551724137931, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.32860365149266657, 0.2512328770490091, 0.16182969473792286, 0.35062449821180935, 0.23978145023506034, 0.44416984167192797, 0.007211934721688005, 0.0038592639255601423, 0.007086271417692957, 0.00966183574879227, 0.012191433642261136, 0.009485092280462796], [1, 0.17721518987341772, 0.0, 0.8333333333333334, 0.6666666666666666, 0.1724137931034483, 0.4, 0.2, 0.2, 0.2, 0.0, 0.0, 0.3292941426620517, 0.25372628101854755, 0.13675492889077515, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.005303633899298496, 0.0011874658232492747, 0.0, 0.0, 0.0, 0.0], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.3333333333333333, 0.1896551724137931, 0.2, 0.2, 0.2, 0.1, 0.4, 0.2, 0.23689765605648436, 0.14683556437074421, 0.08634460206231302, 0.2515224709875192, 0.13474141151143695, 0.3194528918372254, 0.003074802644833965, 0.0, 0.0568600168945709, 0.0, 0.003751210351464965, 0.002845527684138839], [1, 0.012658227848101266, 0.0, 0.3333333333333333, 0.6666666666666666, 0.22413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.1, 0.1965269390197656, 0.10438993937919279, 0.09473232261950319, 0.20924339464272682, 0.10864717076631664, 0.2854161496433664, 0.0022895030862501602, 0.0011874658232492747, 0.00112480498693539, 0.008051529790660225, 0.0302769565492616, 0.0011382110736555355], [1, 0.24050632911392406, 0.0, 0.3333333333333333, 0.3333333333333333, 0.20689655172413793, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3020471419145676, 0.18031034215794345, 0.12139217383999697, 0.2586125100357638, 0.1548944935980037, 0.3557051726332763, 0.0057237577156254, 0.0012961189460765831, 0.0023159734680999683, 0.004830917874396135, 0.022861282585709294, 0.005691055368277678], [1, 0.4430379746835443, 0.0, 0.16666666666666666, 0.3333333333333333, 0.22413793103448276, 0.1, 0.1, 0.1, 0.2, 0.2, 0.1, 0.21836399625600345, 0.1504927207104911, 0.12152119880111104, 0.24975936975403254, 0.09947241273370658, 0.29386811437476934, 0.06061573896001612, 0.03831655345169597, 0.01001863801863352, 8.53462157809984e-05, 0.04591481470193117, 0.030504056773968353], [1, 0.08860759493670886, 0.0, 0.5, 0.3333333333333333, 0.25862068965517243, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.25332696181693437, 0.16790845311872118, 0.12383266725340997, 0.27333087000948836, 0.1684256592630576, 0.3634653441157069, 0.002741679945784567, 0.0014843322790615932, 0.002845756616946537, 0.004115942028985508, 0.008674673937762731, 0.005691055368277678], [1, 0.22784810126582278, 0.0, 0.16666666666666666, 0.3333333333333333, 0.27586206896551724, 0.2, 0.2, 0.2, 0.2, 0.2, 0.1, 0.20518328704485123, 0.1114228378107692, 0.08956693183583853, 0.22719942887380484, 0.11156249378366491, 0.45973776149591933, 0.0022895030862501602, 0.002297152635075722, 0.02826409971171248, 0.016288244766505637, 0.3481170096288881, 0.009105688589244284], [1, 0.27848101265822783, 0.0, 0.3333333333333333, 0.3333333333333333, 0.2413793103448276, 0.3, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18147861559808592, 0.0857477815586417, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.3333333333333333, 0.27586206896551724, 0.3, 0.4, 0.4, 0.4, 0.2, 0.2, 0.19342959291709502, 0.09719605725120953, 0.08872085751636284, 0.19711836727246188, 0.09163596257600505, 0.2705130199861384, 0.0, 0.0017811987348739118, 0.0, 0.0, 0.002344506469665603, 0.0018970184560925592], [1, 0.26582278481012656, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3448275862068966, 0.2, 0.2, 0.1, 0.1, 0.0, 0.0, 0.23088161474100005, 0.09661110885815861, 0.08709624109110095, 0.20062860375155098, 0.09182825454151627, 0.2711559505149231, 0.010119603641225708, 0.0039441677319224655, 0.006663344742605251, 0.0028325281803542675, 0.00427637980067006, 0.013320863598681952], [1, 0.0379746835443038, 0.0, 0.3333333333333333, 0.6666666666666666, 0.4482758620689655, 0.4, 0.4, 0.5, 0.4, 0.4, 0.4, 0.23886391186263828, 0.15320363700265563, 0.11567170120234792, 0.252329893803372, 0.14199214476269625, 0.32916114282187353, 0.0045790061725003205, 0.0, 0.00224960997387078, 0.0, 0.008252662773222922, 0.0], [1, 0.5189873417721519, 0.0, 0.16666666666666666, 0.6666666666666666, 0.22413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3260860987687337, 0.2537619186307292, 0.1632165758093022, 0.3554656138238085, 0.24994971675614505, 0.45905882685752275, 0.00801326080187556, 0.0041561303813724615, 0.006186427428144645, 0.008856682769726247, 0.013129236230127376, 0.009485092280462796], [1, 0.379746835443038, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3103448275862069, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.4433972603940841, 0.37723395600843995, 0.2147403606000594, 0.44409281256842564, 0.32918837318786925, 0.5397093182493259, 0.01148071322600143, 0.005473029979355907, 0.011280669213975027, 0.012961352657004831, 0.01884983201611145, 0.019082108649835054], [1, 0.21518987341772153, 0.0, 0.16666666666666666, 0.3333333333333333, 0.1896551724137931, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18147861559808592, 0.0857477815586417, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.05063291139240506, 0.0, 0.5, 0.6666666666666666, 0.3620689655172414, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.22970120364667018, 0.14611420994486002, 0.11346564888849114, 0.25130464929567187, 0.11195481359835734, 0.2941342876136862, 0.0114475154312508, 0.0023749316464985494, 0.0056240249346769505, 0.004830917874396135, 0.010550279113495214, 0.0037940369121851184], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.3333333333333333, 0.39655172413793105, 0.3, 0.4, 0.4, 0.4, 0.2, 0.2, 0.2238627172033135, 0.13093627380500328, 0.10451845413821484, 0.22602364790891175, 0.11494418007368981, 0.287644546856134, 0.002632928549187684, 0.0010093459497618833, 0.0, 0.0008325281803542674, 0.0011792867542417982, 0.0011097557968141472], [1, 0.10126582278481013, 0.0, 0.3333333333333333, 0.3333333333333333, 0.25862068965517243, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.18997494503471088, 0.09694536508275914, 0.09200303291014976, 0.20679147507481205, 0.10318563689530255, 0.28723564303982696, 0.0017171273146876203, 0.0008905993674369559, 0.0016872074804030852, 0.001932367149758454, 0.005861266174164007, 0.0], [1, 0.012658227848101266, 0.0, 0.3333333333333333, 0.3333333333333333, 0.39655172413793105, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18347555990065695, 0.08927713404780602, 0.0878336050178082, 0.1971594226698781, 0.10009017830106733, 0.2710209351038783, 0.0033083319596314818, 0.0016149535196190135, 0.0032506864122432773, 0.014916264090177133, 0.00427637980067006, 0.0032268283938134434], [1, 0.02531645569620253, 0.0, 0.3333333333333333, 0.6666666666666666, 0.29310344827586204, 0.1, 0.1, 0.0, 0.1, 0.1, 0.1, 0.1818238611827785, 0.08688204073256184, 0.08795823763982051, 0.19614558243923802, 0.09199181322482468, 0.27307831279598915, 0.001056605674304449, 0.0017675428779065452, 0.0022484851688838446, 0.0049227053140096615, 0.007781416972820136, 0.0018970184560925592], [1, 0.2911392405063291, 0.0, 0.16666666666666666, 0.6666666666666666, 0.15517241379310345, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.18147861559808592, 0.0857477815586417, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.4430379746835443, 0.0, 0.16666666666666666, 0.6666666666666666, 0.2413793103448276, 0.1, 0.1, 0.0, 0.0, 0.0, 0.0, 0.1839117749568717, 0.0857477815586417, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.1518987341772152, 0.0, 0.16666666666666666, 0.6666666666666666, 0.22413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2070070605462114, 0.10304677006489732, 0.09488001502179973, 0.31709250237208964, 0.19344350705181051, 0.39399297148345935, 0.0034342546293752406, 0.0011874658232492747, 0.10460686378499127, 0.00644122383252818, 0.011785834023008987, 0.0075975589166507], [1, 0.3037974683544304, 0.0, 0.16666666666666666, 0.3333333333333333, 0.22413793103448276, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.4879690133867605, 0.39654831292772813, 0.21980308045722055, 0.47413281877235236, 0.2832869548688547, 0.4998630557973689, 0.07440885030313021, 0.005224849622296808, 0.0101356177372748, 0.00966183574879227, 0.016411545287659222, 0.011399183902660188], [1, 0.17721518987341772, 0.0, 0.16666666666666666, 0.6666666666666666, 0.2413793103448276, 0.1, 0.1, 0.1, 0.1, 0.1, 0.0, 0.18523247632053697, 0.09681879011535527, 0.08634295493514986, 0.19476224363185168, 0.08988433748787124, 0.2688105399459167, 0.010364580471454476, 0.0, 0.0008807223047704104, 0.0, 0.0, 0.0], [1, 0.16455696202531644, 0.0, 0.3333333333333333, 0.3333333333333333, 0.3448275862068966, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.333085267987295, 0.2542792784489528, 0.16272188861796696, 0.35155052550908694, 0.1447814833888475, 0.3281157377820697, 0.006868509258750481, 0.0041561303813724615, 0.004755675484762829, 0.002423510466988728, 0.004689012939331206, 0.0037940369121851184], [1, 0.25316455696202533, 0.0, 0.3333333333333333, 0.3333333333333333, 0.22413793103448276, 0.5, 0.4, 0.4, 0.4, 0.4, 0.4, 0.1842186599210429, 0.08881998950533765, 0.08771720803161166, 0.19672377928618348, 0.09264715308429682, 0.27202519258983987, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.0, 0.0, 0.5, 0.3333333333333333, 0.3793103448275862, 0.2, 0.2, 0.2, 0.0, 0.0, 0.0, 0.1911257636503528, 0.0985281666168969, 0.08634460206231302, 0.19387271002116635, 0.08988433748787124, 0.2688105399459167, 0.0022895030862501602, 0.0, 0.0, 0.0, 0.0, 0.0], [1, 0.11392405063291139, 0.0, 0.16666666666666666, 0.6666666666666666, 0.29310344827586204, 0.2, 0.1, 0.1, 0.2, 0.2, 0.2, 0.18481270153025994, 0.08750139785461575, 0.14289377182786642, 0.27441655718560687, 0.16666077266006096, 0.33953804155645767, 0.0022895030862501602, 0.06636983979304846, 0.00449921994774156, 0.004830917874396135, 0.004689012939331206, 0.0037940369121851184], [1, 0.08860759493670886, 0.0, 0.3333333333333333, 0.6666666666666666, 0.22413793103448276, 0.4, 0.4, 0.4, 0.4, 0.4, 0.4, 0.2610023739744014, 0.18124183560738166, 0.12992978296903457, 0.2822775253631122, 0.1811755006774424, 0.3731684516561247, 0.00801326080187556, 0.0020780651906862307, 0.0, 0.011272141706924315, 0.0, 0.007588073824370237], [1, 0.26582278481012656, 0.0, 0.5, 0.3333333333333333, 0.3103448275862069, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.3885689734917152, 0.32269489165551457, 0.20074581917947812, 0.29423490986059414, 0.12440516580208957, 0.28935859964587385, 0.00973038811656318, 0.011874658232492745, 0.005627399349637756, 0.004906602254428342, 0.011722532348328015, 0.0018970184560925592], [1, 0.17721518987341772, 0.0, 0.5, 0.6666666666666666, 0.3793103448275862, 0.1, 0.1, 0.1, 0.1, 0.2, 0.2, 0.18332321343630054, 0.08799418000926577, 0.08826734850410656, 0.20411261039340195, 0.09561994266605074, 0.2688105399459167, 0.0021029085847207724, 0.002093502246388471, 0.01012099527244464, 0.00020772946859903382, 0.0, 0.0], [1, 0.02531645569620253, 0.0, 0.3333333333333333, 0.6666666666666666, 0.27586206896551724, 0.6, 0.5, 0.4, 0.1, 0.2, 0.2, 0.18538591880262256, 0.08987191350628636, 0.08785886096764328, 0.2176825596671776, 0.11263004573012375, 0.29370095243728533, 0.0, 0.0, 0.02474570971257858, 0.00676328502415459, 0.004689012939331206, 0.005880757213886934], [1, 0.08860759493670886, 0.0, 0.5, 0.3333333333333333, 0.3448275862068966, 0.3, 0.1, 0.2, 0.2, 0.2, 0.1, 0.17967566643358024, 0.18206641622027486, 0.1282387324148586, 0.2540576417779724, 0.10298560904612133, 0.3317457235475878, 0.09833415755444438, 0.0020240354957283884, 0.0013250202746098894, 0.003101449275362319, 0.124174440659369, 0.003422221294790977], [1, 0.05063291139240506, 0.0, 0.3333333333333333, 0.3333333333333333, 0.43103448275862066, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.23400964934008772, 0.14584631341190812, 0.11366714744478418, 0.235538236260127, 0.12572137115222673, 0.28850093032047514, 0.0023787937066139164, 0.0010687192409243472, 0.0016084711313176078, 0.001610305958132045, 0.002344506469665603, 0.0018970184560925592]]\n",
            "len(Yminbatches[-1]) =  377\n",
            "1 -th epoch :: gamma = 0.5   0 -th testY AUC :  0.4501262882072484  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 0.5   1 -th testY AUC :  0.45795120457789085  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 0.5   2 -th testY AUC :  0.48545611364202224  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 0.5   3 -th testY AUC :  0.5142930465269302  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 0.5   4 -th testY AUC :  0.5772609190900072  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 0.5   5 -th testY AUC :  0.6286515686815506  testY ACC =  0.7765176784523016\n",
            "1 -th epoch :: gamma = 0.5   6 -th testY AUC :  0.6337834943532094  testY ACC =  0.7771847898599066\n",
            "1 -th epoch :: gamma = 0.5   7 -th testY AUC :  0.639331556872788  testY ACC =  0.7788525683789193\n",
            "1 -th epoch :: gamma = 0.5   8 -th testY AUC :  0.6412360100516016  testY ACC =  0.7791861240827218\n",
            "1 -th epoch :: gamma = 0.5   9 -th testY AUC :  0.6481180259291207  testY ACC =  0.7835223482321547\n",
            "1 -th epoch :: gamma = 0.5   10 -th testY AUC :  0.6512515942800803  testY ACC =  0.7878585723815877\n",
            "1 -th epoch :: gamma = 0.5   11 -th testY AUC :  0.6510766495773994  testY ACC =  0.784856571047365\n",
            "1 -th epoch :: gamma = 0.5   12 -th testY AUC :  0.6535142981919625  testY ACC =  0.7881921280853903\n",
            "1 -th epoch :: gamma = 0.5   13 -th testY AUC :  0.6543632945432066  testY ACC =  0.7891927951967979\n",
            "1 -th epoch :: gamma = 0.5   14 -th testY AUC :  0.6558741221409927  testY ACC =  0.789859906604403\n",
            "1 -th epoch :: gamma = 0.5   15 -th testY AUC :  0.6571694847556923  testY ACC =  0.7885256837891927\n",
            "1 -th epoch :: gamma = 0.5   16 -th testY AUC :  0.6579760312893783  testY ACC =  0.7868579052701801\n",
            "1 -th epoch :: gamma = 0.5   17 -th testY AUC :  0.6590777970088311  testY ACC =  0.7885256837891927\n",
            "1 -th epoch :: gamma = 0.5   18 -th testY AUC :  0.6606928196133611  testY ACC =  0.7878585723815877\n",
            "1 -th epoch :: gamma = 0.5   19 -th testY AUC :  0.6620338479408943  testY ACC =  0.7875250166777852\n",
            "1 -th epoch :: gamma = 0.5   20 -th testY AUC :  0.6638669082447188  testY ACC =  0.7915276851234156\n",
            "1 -th epoch :: gamma = 0.5   21 -th testY AUC :  0.6638656218866119  testY ACC =  0.790527018012008\n",
            "1 -th epoch :: gamma = 0.5   22 -th testY AUC :  0.6661894278086208  testY ACC =  0.7915276851234156\n",
            "1 -th epoch :: gamma = 0.5   23 -th testY AUC :  0.6684514885414435  testY ACC =  0.7931954636424283\n",
            "1 -th epoch :: gamma = 0.5   24 -th testY AUC :  0.6699751797203086  testY ACC =  0.7951967978652434\n",
            "1 -th epoch :: gamma = 0.5   25 -th testY AUC :  0.6715226685241659  testY ACC =  0.7938625750500333\n",
            "1 -th epoch :: gamma = 0.5   26 -th testY AUC :  0.674163561719786  testY ACC =  0.795530353569046\n",
            "2 -th epoch :: gamma = 0.5   0 -th testY AUC :  0.6753489407162537  testY ACC =  0.7935290193462308\n",
            "2 -th epoch :: gamma = 0.5   1 -th testY AUC :  0.6785641928070739  testY ACC =  0.7971981320880587\n",
            "2 -th epoch :: gamma = 0.5   2 -th testY AUC :  0.6814417758945466  testY ACC =  0.7978652434956638\n",
            "2 -th epoch :: gamma = 0.5   3 -th testY AUC :  0.6838807108672198  testY ACC =  0.7961974649766511\n",
            "2 -th epoch :: gamma = 0.5   4 -th testY AUC :  0.6842820545969038  testY ACC =  0.7935290193462308\n",
            "2 -th epoch :: gamma = 0.5   5 -th testY AUC :  0.6861826487013908  testY ACC =  0.7975316877918612\n",
            "2 -th epoch :: gamma = 0.5   6 -th testY AUC :  0.6870406495593926  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 0.5   7 -th testY AUC :  0.6890415795963013  testY ACC =  0.7971981320880587\n",
            "2 -th epoch :: gamma = 0.5   8 -th testY AUC :  0.6899774051198345  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 0.5   9 -th testY AUC :  0.6897239925725672  testY ACC =  0.794863242161441\n",
            "2 -th epoch :: gamma = 0.5   10 -th testY AUC :  0.690949248670389  testY ACC =  0.7981987991994663\n",
            "2 -th epoch :: gamma = 0.5   11 -th testY AUC :  0.6909119442852574  testY ACC =  0.7961974649766511\n",
            "2 -th epoch :: gamma = 0.5   12 -th testY AUC :  0.6916670364946241  testY ACC =  0.7965310206804537\n",
            "2 -th epoch :: gamma = 0.5   13 -th testY AUC :  0.6919005104912146  testY ACC =  0.7975316877918612\n",
            "2 -th epoch :: gamma = 0.5   14 -th testY AUC :  0.6924806579978982  testY ACC =  0.7968645763842561\n",
            "2 -th epoch :: gamma = 0.5   15 -th testY AUC :  0.6929739763322953  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 0.5   16 -th testY AUC :  0.6935843532545194  testY ACC =  0.7971981320880587\n",
            "2 -th epoch :: gamma = 0.5   17 -th testY AUC :  0.6939644720754111  testY ACC =  0.7965310206804537\n",
            "2 -th epoch :: gamma = 0.5   18 -th testY AUC :  0.6942333209199747  testY ACC =  0.7971981320880587\n",
            "2 -th epoch :: gamma = 0.5   19 -th testY AUC :  0.6940004901024373  testY ACC =  0.7978652434956638\n",
            "2 -th epoch :: gamma = 0.5   20 -th testY AUC :  0.6942275323084903  testY ACC =  0.7945296864576384\n",
            "2 -th epoch :: gamma = 0.5   21 -th testY AUC :  0.6946076511293909  testY ACC =  0.7945296864576384\n",
            "2 -th epoch :: gamma = 0.5   22 -th testY AUC :  0.6951080444333803  testY ACC =  0.7975316877918612\n",
            "2 -th epoch :: gamma = 0.5   23 -th testY AUC :  0.6956978396258746  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 0.5   24 -th testY AUC :  0.6963815389602516  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 0.5   25 -th testY AUC :  0.6969385320209944  testY ACC =  0.794863242161441\n",
            "2 -th epoch :: gamma = 0.5   26 -th testY AUC :  0.697329584885811  testY ACC =  0.7945296864576384\n",
            "3 -th epoch :: gamma = 0.5   0 -th testY AUC :  0.6975019568722761  testY ACC =  0.794863242161441\n",
            "3 -th epoch :: gamma = 0.5   1 -th testY AUC :  0.6973739642405343  testY ACC =  0.7945296864576384\n",
            "3 -th epoch :: gamma = 0.5   2 -th testY AUC :  0.6977264263621107  testY ACC =  0.7945296864576384\n",
            "3 -th epoch :: gamma = 0.5   3 -th testY AUC :  0.6973713915243184  testY ACC =  0.7938625750500333\n",
            "3 -th epoch :: gamma = 0.5   4 -th testY AUC :  0.6974820183216  testY ACC =  0.7975316877918612\n",
            "3 -th epoch :: gamma = 0.5   5 -th testY AUC :  0.6966902649061562  testY ACC =  0.7941961307538359\n",
            "3 -th epoch :: gamma = 0.5   6 -th testY AUC :  0.6970626655784044  testY ACC =  0.7985323549032688\n",
            "3 -th epoch :: gamma = 0.5   7 -th testY AUC :  0.6968156848216792  testY ACC =  0.7978652434956638\n",
            "3 -th epoch :: gamma = 0.5   8 -th testY AUC :  0.6964966680109093  testY ACC =  0.7975316877918612\n",
            "3 -th epoch :: gamma = 0.5   9 -th testY AUC :  0.6964522886561855  testY ACC =  0.7965310206804537\n",
            "3 -th epoch :: gamma = 0.5   10 -th testY AUC :  0.6964998839061792  testY ACC =  0.7975316877918612\n",
            "3 -th epoch :: gamma = 0.5   11 -th testY AUC :  0.6971173357980002  testY ACC =  0.7988659106070714\n",
            "3 -th epoch :: gamma = 0.5   12 -th testY AUC :  0.6972414693554136  testY ACC =  0.8002001334222815\n",
            "3 -th epoch :: gamma = 0.5   13 -th testY AUC :  0.6929997034944546  testY ACC =  0.7875250166777852\n",
            "3 -th epoch :: gamma = 0.5   14 -th testY AUC :  0.6217772709526809  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 0.5   15 -th testY AUC :  0.7528082805444178  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 0.5   16 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 0.5   17 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 0.5   18 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 0.5   19 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 0.5   20 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 0.5   21 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 0.5   22 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 0.5   23 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 0.5   24 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 0.5   25 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 0.5   26 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 1.0   0 -th testY AUC :  0.4501262882072484  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 1.0   1 -th testY AUC :  0.45796085226370054  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 1.0   2 -th testY AUC :  0.4907983588643254  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 1.0   3 -th testY AUC :  0.5198513999113704  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 1.0   4 -th testY AUC :  0.5897630335411452  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 1.0   5 -th testY AUC :  0.6337043833295681  testY ACC =  0.776851234156104\n",
            "1 -th epoch :: gamma = 1.0   6 -th testY AUC :  0.6360764276806234  testY ACC =  0.7778519012675117\n",
            "1 -th epoch :: gamma = 1.0   7 -th testY AUC :  0.6411948465921483  testY ACC =  0.7801867911941294\n",
            "1 -th epoch :: gamma = 1.0   8 -th testY AUC :  0.6432736012945922  testY ACC =  0.7801867911941294\n",
            "1 -th epoch :: gamma = 1.0   9 -th testY AUC :  0.6499928928714547  testY ACC =  0.7851901267511674\n",
            "1 -th epoch :: gamma = 1.0   10 -th testY AUC :  0.6527887922190788  testY ACC =  0.7901934623082054\n",
            "1 -th epoch :: gamma = 1.0   11 -th testY AUC :  0.6524665595130369  testY ACC =  0.784856571047365\n",
            "1 -th epoch :: gamma = 1.0   12 -th testY AUC :  0.6548456788336857  testY ACC =  0.7875250166777852\n",
            "1 -th epoch :: gamma = 1.0   13 -th testY AUC :  0.6557950111173492  testY ACC =  0.7888592394929953\n",
            "1 -th epoch :: gamma = 1.0   14 -th testY AUC :  0.6575708284853736  testY ACC =  0.7895263509006004\n",
            "1 -th epoch :: gamma = 1.0   15 -th testY AUC :  0.6589401566912826  testY ACC =  0.790527018012008\n",
            "1 -th epoch :: gamma = 1.0   16 -th testY AUC :  0.65974091461348  testY ACC =  0.7885256837891927\n",
            "1 -th epoch :: gamma = 1.0   17 -th testY AUC :  0.6612041469612691  testY ACC =  0.7878585723815877\n",
            "1 -th epoch :: gamma = 1.0   18 -th testY AUC :  0.6625837660320442  testY ACC =  0.78552368245497\n",
            "1 -th epoch :: gamma = 1.0   19 -th testY AUC :  0.6643730901601951  testY ACC =  0.7891927951967979\n",
            "1 -th epoch :: gamma = 1.0   20 -th testY AUC :  0.6663437907815728  testY ACC =  0.7911941294196131\n",
            "1 -th epoch :: gamma = 1.0   21 -th testY AUC :  0.6656047780485571  testY ACC =  0.7878585723815877\n",
            "1 -th epoch :: gamma = 1.0   22 -th testY AUC :  0.6689512386663852  testY ACC =  0.7928619079386258\n",
            "1 -th epoch :: gamma = 1.0   23 -th testY AUC :  0.6710769454397686  testY ACC =  0.7945296864576384\n",
            "1 -th epoch :: gamma = 1.0   24 -th testY AUC :  0.6723645899058178  testY ACC =  0.7935290193462308\n",
            "1 -th epoch :: gamma = 1.0   25 -th testY AUC :  0.6745057329764961  testY ACC =  0.7938625750500333\n",
            "1 -th epoch :: gamma = 1.0   26 -th testY AUC :  0.677483651996394  testY ACC =  0.7965310206804537\n",
            "2 -th epoch :: gamma = 1.0   0 -th testY AUC :  0.6782683304422411  testY ACC =  0.794863242161441\n",
            "2 -th epoch :: gamma = 1.0   1 -th testY AUC :  0.6824097603707812  testY ACC =  0.7991994663108739\n",
            "2 -th epoch :: gamma = 1.0   2 -th testY AUC :  0.6853941111812185  testY ACC =  0.7988659106070714\n",
            "2 -th epoch :: gamma = 1.0   3 -th testY AUC :  0.687695405836336  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 1.0   4 -th testY AUC :  0.6880755246572352  testY ACC =  0.7958639092728486\n",
            "2 -th epoch :: gamma = 1.0   5 -th testY AUC :  0.6901645702245401  testY ACC =  0.7978652434956638\n",
            "2 -th epoch :: gamma = 1.0   6 -th testY AUC :  0.6908360491568908  testY ACC =  0.7965310206804537\n",
            "2 -th epoch :: gamma = 1.0   7 -th testY AUC :  0.6921275526972706  testY ACC =  0.7938625750500333\n",
            "2 -th epoch :: gamma = 1.0   8 -th testY AUC :  0.6927302114708436  testY ACC =  0.7941961307538359\n",
            "2 -th epoch :: gamma = 1.0   9 -th testY AUC :  0.6922941360722464  testY ACC =  0.795530353569046\n",
            "2 -th epoch :: gamma = 1.0   10 -th testY AUC :  0.6933913995383234  testY ACC =  0.7971981320880587\n",
            "2 -th epoch :: gamma = 1.0   11 -th testY AUC :  0.6930389374167478  testY ACC =  0.7958639092728486\n",
            "2 -th epoch :: gamma = 1.0   12 -th testY AUC :  0.6936223008187044  testY ACC =  0.795530353569046\n",
            "2 -th epoch :: gamma = 1.0   13 -th testY AUC :  0.6938474134875918  testY ACC =  0.7975316877918612\n",
            "2 -th epoch :: gamma = 1.0   14 -th testY AUC :  0.694165143940254  testY ACC =  0.7978652434956638\n",
            "2 -th epoch :: gamma = 1.0   15 -th testY AUC :  0.6944590767679196  testY ACC =  0.7965310206804537\n",
            "2 -th epoch :: gamma = 1.0   16 -th testY AUC :  0.6952495438252518  testY ACC =  0.7968645763842561\n",
            "2 -th epoch :: gamma = 1.0   17 -th testY AUC :  0.6957422189805978  testY ACC =  0.7971981320880587\n",
            "2 -th epoch :: gamma = 1.0   18 -th testY AUC :  0.6960033496765137  testY ACC =  0.7965310206804537\n",
            "2 -th epoch :: gamma = 1.0   19 -th testY AUC :  0.6957557257407339  testY ACC =  0.7975316877918612\n",
            "2 -th epoch :: gamma = 1.0   20 -th testY AUC :  0.6959486794569233  testY ACC =  0.7958639092728486\n",
            "2 -th epoch :: gamma = 1.0   21 -th testY AUC :  0.6965429769027969  testY ACC =  0.7935290193462308\n",
            "2 -th epoch :: gamma = 1.0   22 -th testY AUC :  0.6967462214838508  testY ACC =  0.795530353569046\n",
            "2 -th epoch :: gamma = 1.0   23 -th testY AUC :  0.6971700764804214  testY ACC =  0.7945296864576384\n",
            "2 -th epoch :: gamma = 1.0   24 -th testY AUC :  0.6976415267269848  testY ACC =  0.7945296864576384\n",
            "2 -th epoch :: gamma = 1.0   25 -th testY AUC :  0.6980306500546376  testY ACC =  0.794863242161441\n",
            "2 -th epoch :: gamma = 1.0   26 -th testY AUC :  0.6981206951221927  testY ACC =  0.7935290193462308\n",
            "3 -th epoch :: gamma = 1.0   0 -th testY AUC :  0.6980119978620741  testY ACC =  0.7958639092728486\n",
            "3 -th epoch :: gamma = 1.0   1 -th testY AUC :  0.6975707770310423  testY ACC =  0.7951967978652434\n",
            "3 -th epoch :: gamma = 1.0   2 -th testY AUC :  0.6977643739262921  testY ACC =  0.7985323549032688\n",
            "3 -th epoch :: gamma = 1.0   3 -th testY AUC :  0.6969398183790947  testY ACC =  0.7941961307538359\n",
            "3 -th epoch :: gamma = 1.0   4 -th testY AUC :  0.6970189294027341  testY ACC =  0.7978652434956638\n",
            "3 -th epoch :: gamma = 1.0   5 -th testY AUC :  0.696190514781215  testY ACC =  0.7961974649766511\n",
            "3 -th epoch :: gamma = 1.0   6 -th testY AUC :  0.6964059797642977  testY ACC =  0.7988659106070714\n",
            "3 -th epoch :: gamma = 1.0   7 -th testY AUC :  0.6962574054028332  testY ACC =  0.7981987991994663\n",
            "3 -th epoch :: gamma = 1.0   8 -th testY AUC :  0.6961512808589246  testY ACC =  0.7968645763842561\n",
            "3 -th epoch :: gamma = 1.0   9 -th testY AUC :  0.6961133332947415  testY ACC =  0.795530353569046\n",
            "3 -th epoch :: gamma = 1.0   10 -th testY AUC :  0.6963853980345728  testY ACC =  0.7985323549032688\n",
            "3 -th epoch :: gamma = 1.0   11 -th testY AUC :  0.6970536610716497  testY ACC =  0.7985323549032688\n",
            "3 -th epoch :: gamma = 1.0   12 -th testY AUC :  0.6971539970040693  testY ACC =  0.8008672448298866\n",
            "3 -th epoch :: gamma = 1.0   13 -th testY AUC :  0.6862907027824553  testY ACC =  0.7808539026017345\n",
            "3 -th epoch :: gamma = 1.0   14 -th testY AUC :  0.6829821897288171  testY ACC =  0.7821881254169446\n",
            "3 -th epoch :: gamma = 1.0   15 -th testY AUC :  0.6806564542696465  testY ACC =  0.7821881254169446\n",
            "3 -th epoch :: gamma = 1.0   16 -th testY AUC :  0.6683691616225352  testY ACC =  0.7785190126751167\n",
            "3 -th epoch :: gamma = 1.0   17 -th testY AUC :  0.6107782659506811  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 1.0   18 -th testY AUC :  0.9970021424294729  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 1.0   19 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 1.0   20 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 1.0   21 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 1.0   22 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 1.0   23 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 1.0   24 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 1.0   25 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 1.0   26 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 1.5   0 -th testY AUC :  0.4501262882072484  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 1.5   1 -th testY AUC :  0.4579614954427545  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 1.5   2 -th testY AUC :  0.4915894691007146  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 1.5   3 -th testY AUC :  0.5206907485768069  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 1.5   4 -th testY AUC :  0.5920238079158625  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 1.5   5 -th testY AUC :  0.6344987094612276  testY ACC =  0.7771847898599066\n",
            "1 -th epoch :: gamma = 1.5   6 -th testY AUC :  0.6363973740285577  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 1.5   7 -th testY AUC :  0.6415871858150717  testY ACC =  0.7801867911941294\n",
            "1 -th epoch :: gamma = 1.5   8 -th testY AUC :  0.6437026017235914  testY ACC =  0.7805203468979319\n",
            "1 -th epoch :: gamma = 1.5   9 -th testY AUC :  0.6504688453713953  testY ACC =  0.784856571047365\n",
            "1 -th epoch :: gamma = 1.5   10 -th testY AUC :  0.6531862768744326  testY ACC =  0.7891927951967979\n",
            "1 -th epoch :: gamma = 1.5   11 -th testY AUC :  0.6527907217562399  testY ACC =  0.784856571047365\n",
            "1 -th epoch :: gamma = 1.5   12 -th testY AUC :  0.6552309430870165  testY ACC =  0.7868579052701801\n",
            "1 -th epoch :: gamma = 1.5   13 -th testY AUC :  0.656184134445004  testY ACC =  0.7878585723815877\n",
            "1 -th epoch :: gamma = 1.5   14 -th testY AUC :  0.6581053102792245  testY ACC =  0.7878585723815877\n",
            "1 -th epoch :: gamma = 1.5   15 -th testY AUC :  0.659454699934462  testY ACC =  0.790527018012008\n",
            "1 -th epoch :: gamma = 1.5   16 -th testY AUC :  0.6602599601100362  testY ACC =  0.7885256837891927\n",
            "1 -th epoch :: gamma = 1.5   17 -th testY AUC :  0.6618859167584805  testY ACC =  0.7878585723815877\n",
            "1 -th epoch :: gamma = 1.5   18 -th testY AUC :  0.6631484772414288  testY ACC =  0.7841894596397598\n",
            "1 -th epoch :: gamma = 1.5   19 -th testY AUC :  0.6652896203121074  testY ACC =  0.7891927951967979\n",
            "1 -th epoch :: gamma = 1.5   20 -th testY AUC :  0.6670770149031005  testY ACC =  0.790527018012008\n",
            "1 -th epoch :: gamma = 1.5   21 -th testY AUC :  0.6660556465653903  testY ACC =  0.784856571047365\n",
            "1 -th epoch :: gamma = 1.5   22 -th testY AUC :  0.6698767733250508  testY ACC =  0.7935290193462308\n",
            "1 -th epoch :: gamma = 1.5   23 -th testY AUC :  0.6717040450173898  testY ACC =  0.794863242161441\n",
            "1 -th epoch :: gamma = 1.5   24 -th testY AUC :  0.6730708005070835  testY ACC =  0.7945296864576384\n",
            "1 -th epoch :: gamma = 1.5   25 -th testY AUC :  0.6756776052128397  testY ACC =  0.795530353569046\n",
            "1 -th epoch :: gamma = 1.5   26 -th testY AUC :  0.6786664582766522  testY ACC =  0.794863242161441\n",
            "2 -th epoch :: gamma = 1.5   0 -th testY AUC :  0.6793083509725171  testY ACC =  0.7938625750500333\n",
            "2 -th epoch :: gamma = 1.5   1 -th testY AUC :  0.6840993917455683  testY ACC =  0.7985323549032688\n",
            "2 -th epoch :: gamma = 1.5   2 -th testY AUC :  0.686955749924265  testY ACC =  0.7988659106070714\n",
            "2 -th epoch :: gamma = 1.5   3 -th testY AUC :  0.6893985439712541  testY ACC =  0.795530353569046\n",
            "2 -th epoch :: gamma = 1.5   4 -th testY AUC :  0.6895194616334042  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 1.5   5 -th testY AUC :  0.6915274666399128  testY ACC =  0.7958639092728486\n",
            "2 -th epoch :: gamma = 1.5   6 -th testY AUC :  0.6921101868628114  testY ACC =  0.7968645763842561\n",
            "2 -th epoch :: gamma = 1.5   7 -th testY AUC :  0.6931206211566064  testY ACC =  0.7938625750500333\n",
            "2 -th epoch :: gamma = 1.5   8 -th testY AUC :  0.6936010759099206  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 1.5   9 -th testY AUC :  0.6931971594640257  testY ACC =  0.795530353569046\n",
            "2 -th epoch :: gamma = 1.5   10 -th testY AUC :  0.6940750988726988  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 1.5   11 -th testY AUC :  0.6938113954605688  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 1.5   12 -th testY AUC :  0.6941040419301303  testY ACC =  0.7941961307538359\n",
            "2 -th epoch :: gamma = 1.5   13 -th testY AUC :  0.6945182492408848  testY ACC =  0.7965310206804537\n",
            "2 -th epoch :: gamma = 1.5   14 -th testY AUC :  0.6947504368793695  testY ACC =  0.7985323549032688\n",
            "2 -th epoch :: gamma = 1.5   15 -th testY AUC :  0.6951344147745936  testY ACC =  0.7978652434956638\n",
            "2 -th epoch :: gamma = 1.5   16 -th testY AUC :  0.6960432267778586  testY ACC =  0.7978652434956638\n",
            "2 -th epoch :: gamma = 1.5   17 -th testY AUC :  0.6964510022980789  testY ACC =  0.7961974649766511\n",
            "2 -th epoch :: gamma = 1.5   18 -th testY AUC :  0.6968742141155954  testY ACC =  0.7961974649766511\n",
            "2 -th epoch :: gamma = 1.5   19 -th testY AUC :  0.6965191792777988  testY ACC =  0.795530353569046\n",
            "2 -th epoch :: gamma = 1.5   20 -th testY AUC :  0.6965616290953601  testY ACC =  0.7965310206804537\n",
            "2 -th epoch :: gamma = 1.5   21 -th testY AUC :  0.6972961395749988  testY ACC =  0.7938625750500333\n",
            "2 -th epoch :: gamma = 1.5   22 -th testY AUC :  0.6972594783689231  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 1.5   23 -th testY AUC :  0.6976588925614411  testY ACC =  0.7941961307538359\n",
            "2 -th epoch :: gamma = 1.5   24 -th testY AUC :  0.6981438495681389  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 1.5   25 -th testY AUC :  0.6982583354397419  testY ACC =  0.794863242161441\n",
            "2 -th epoch :: gamma = 1.5   26 -th testY AUC :  0.6983001420782513  testY ACC =  0.7941961307538359\n",
            "3 -th epoch :: gamma = 1.5   0 -th testY AUC :  0.6980145705782853  testY ACC =  0.7951967978652434\n",
            "3 -th epoch :: gamma = 1.5   1 -th testY AUC :  0.6972819896358066  testY ACC =  0.7935290193462308\n",
            "3 -th epoch :: gamma = 1.5   2 -th testY AUC :  0.697450502547953  testY ACC =  0.7991994663108739\n",
            "3 -th epoch :: gamma = 1.5   3 -th testY AUC :  0.6964741567440204  testY ACC =  0.7951967978652434\n",
            "3 -th epoch :: gamma = 1.5   4 -th testY AUC :  0.6966445991933204  testY ACC =  0.7995330220146765\n",
            "3 -th epoch :: gamma = 1.5   5 -th testY AUC :  0.6956933373724965  testY ACC =  0.7965310206804537\n",
            "3 -th epoch :: gamma = 1.5   6 -th testY AUC :  0.6961551399332512  testY ACC =  0.8002001334222815\n",
            "3 -th epoch :: gamma = 1.5   7 -th testY AUC :  0.696067667581912  testY ACC =  0.7981987991994663\n",
            "3 -th epoch :: gamma = 1.5   8 -th testY AUC :  0.6959518953521966  testY ACC =  0.7958639092728486\n",
            "3 -th epoch :: gamma = 1.5   9 -th testY AUC :  0.6961557831123083  testY ACC =  0.7935290193462308\n",
            "3 -th epoch :: gamma = 1.5   10 -th testY AUC :  0.6966375242237305  testY ACC =  0.7978652434956638\n",
            "3 -th epoch :: gamma = 1.5   11 -th testY AUC :  0.6972208876256826  testY ACC =  0.800533689126084\n",
            "3 -th epoch :: gamma = 1.5   12 -th testY AUC :  0.6974312071763309  testY ACC =  0.8015343562374917\n",
            "3 -th epoch :: gamma = 1.5   13 -th testY AUC :  0.679206728681988  testY ACC =  0.7778519012675117\n",
            "3 -th epoch :: gamma = 1.5   14 -th testY AUC :  0.6688573345245026  testY ACC =  0.7771847898599066\n",
            "3 -th epoch :: gamma = 1.5   15 -th testY AUC :  0.643633138385762  testY ACC =  0.776184122748499\n",
            "3 -th epoch :: gamma = 1.5   16 -th testY AUC :  0.536408758297812  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 1.5   17 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 1.5   18 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 1.5   19 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 1.5   20 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 1.5   21 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 1.5   22 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 1.5   23 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 1.5   24 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 1.5   25 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 1.5   26 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 2.0   0 -th testY AUC :  0.4501262882072484  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 2.0   1 -th testY AUC :  0.4579614954427545  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 2.0   2 -th testY AUC :  0.491706527688538  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 2.0   3 -th testY AUC :  0.5208251729990871  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 2.0   4 -th testY AUC :  0.5924508788077018  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 2.0   5 -th testY AUC :  0.6346640064780994  testY ACC =  0.7771847898599066\n",
            "1 -th epoch :: gamma = 2.0   6 -th testY AUC :  0.6364449692785523  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 2.0   7 -th testY AUC :  0.6416939535380307  testY ACC =  0.7805203468979319\n",
            "1 -th epoch :: gamma = 2.0   8 -th testY AUC :  0.6438273784600621  testY ACC =  0.7805203468979319\n",
            "1 -th epoch :: gamma = 2.0   9 -th testY AUC :  0.6505768994524632  testY ACC =  0.7851901267511674\n",
            "1 -th epoch :: gamma = 2.0   10 -th testY AUC :  0.6532718196886104  testY ACC =  0.7891927951967979\n",
            "1 -th epoch :: gamma = 2.0   11 -th testY AUC :  0.6528666168846085  testY ACC =  0.784856571047365\n",
            "1 -th epoch :: gamma = 2.0   12 -th testY AUC :  0.655310697289709  testY ACC =  0.7878585723815877\n",
            "1 -th epoch :: gamma = 2.0   13 -th testY AUC :  0.6562555273199963  testY ACC =  0.7875250166777852\n",
            "1 -th epoch :: gamma = 2.0   14 -th testY AUC :  0.6582892594886613  testY ACC =  0.7878585723815877\n",
            "1 -th epoch :: gamma = 2.0   15 -th testY AUC :  0.6595936266101196  testY ACC =  0.7901934623082054\n",
            "1 -th epoch :: gamma = 2.0   16 -th testY AUC :  0.6603963140694801  testY ACC =  0.7885256837891927\n",
            "1 -th epoch :: gamma = 2.0   17 -th testY AUC :  0.66211874757602  testY ACC =  0.7891927951967979\n",
            "1 -th epoch :: gamma = 2.0   18 -th testY AUC :  0.6633530081805936  testY ACC =  0.7845230153435624\n",
            "1 -th epoch :: gamma = 2.0   19 -th testY AUC :  0.665620857524904  testY ACC =  0.7891927951967979\n",
            "1 -th epoch :: gamma = 2.0   20 -th testY AUC :  0.667259034575376  testY ACC =  0.7915276851234156\n",
            "1 -th epoch :: gamma = 2.0   21 -th testY AUC :  0.6661006690991659  testY ACC =  0.7845230153435624\n",
            "1 -th epoch :: gamma = 2.0   22 -th testY AUC :  0.6702536762506797  testY ACC =  0.7931954636424283\n",
            "1 -th epoch :: gamma = 2.0   23 -th testY AUC :  0.6719645325342503  testY ACC =  0.795530353569046\n",
            "1 -th epoch :: gamma = 2.0   24 -th testY AUC :  0.6733132790104309  testY ACC =  0.7935290193462308\n",
            "1 -th epoch :: gamma = 2.0   25 -th testY AUC :  0.6761966507093962  testY ACC =  0.7961974649766511\n",
            "1 -th epoch :: gamma = 2.0   26 -th testY AUC :  0.6792028696076657  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 2.0   0 -th testY AUC :  0.6797746557866491  testY ACC =  0.7941961307538359\n",
            "2 -th epoch :: gamma = 2.0   1 -th testY AUC :  0.6848866429076298  testY ACC =  0.7985323549032688\n",
            "2 -th epoch :: gamma = 2.0   2 -th testY AUC :  0.6877056967011995  testY ACC =  0.7991994663108739\n",
            "2 -th epoch :: gamma = 2.0   3 -th testY AUC :  0.6901073272887358  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 2.0   4 -th testY AUC :  0.6901459180319736  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 2.0   5 -th testY AUC :  0.6920748120148429  testY ACC =  0.7961974649766511\n",
            "2 -th epoch :: gamma = 2.0   6 -th testY AUC :  0.6926729685350388  testY ACC =  0.7968645763842561\n",
            "2 -th epoch :: gamma = 2.0   7 -th testY AUC :  0.6935238944234473  testY ACC =  0.7938625750500333\n",
            "2 -th epoch :: gamma = 2.0   8 -th testY AUC :  0.6939940583119019  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 2.0   9 -th testY AUC :  0.6935894986869501  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 2.0   10 -th testY AUC :  0.6943915429672559  testY ACC =  0.7945296864576384\n",
            "2 -th epoch :: gamma = 2.0   11 -th testY AUC :  0.6941053282882326  testY ACC =  0.7945296864576384\n",
            "2 -th epoch :: gamma = 2.0   12 -th testY AUC :  0.6942944229301075  testY ACC =  0.794863242161441\n",
            "2 -th epoch :: gamma = 2.0   13 -th testY AUC :  0.6948321206192254  testY ACC =  0.7975316877918612\n",
            "2 -th epoch :: gamma = 2.0   14 -th testY AUC :  0.695110617149593  testY ACC =  0.7985323549032688\n",
            "2 -th epoch :: gamma = 2.0   15 -th testY AUC :  0.6955261108184638  testY ACC =  0.7968645763842561\n",
            "2 -th epoch :: gamma = 2.0   16 -th testY AUC :  0.6964394250751068  testY ACC =  0.7978652434956638\n",
            "2 -th epoch :: gamma = 2.0   17 -th testY AUC :  0.6967539396324992  testY ACC =  0.7961974649766511\n",
            "2 -th epoch :: gamma = 2.0   18 -th testY AUC :  0.6972125262979854  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 2.0   19 -th testY AUC :  0.6969018708149132  testY ACC =  0.7968645763842561\n",
            "2 -th epoch :: gamma = 2.0   20 -th testY AUC :  0.6968613505345109  testY ACC =  0.7968645763842561\n",
            "2 -th epoch :: gamma = 2.0   21 -th testY AUC :  0.6976363812945497  testY ACC =  0.7941961307538359\n",
            "2 -th epoch :: gamma = 2.0   22 -th testY AUC :  0.6973797528520169  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 2.0   23 -th testY AUC :  0.6978415554127704  testY ACC =  0.794863242161441\n",
            "2 -th epoch :: gamma = 2.0   24 -th testY AUC :  0.6982641240512277  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 2.0   25 -th testY AUC :  0.6983927598620222  testY ACC =  0.794863242161441\n",
            "2 -th epoch :: gamma = 2.0   26 -th testY AUC :  0.6983232965241937  testY ACC =  0.7951967978652434\n",
            "3 -th epoch :: gamma = 2.0   0 -th testY AUC :  0.6978100396391231  testY ACC =  0.794863242161441\n",
            "3 -th epoch :: gamma = 2.0   1 -th testY AUC :  0.697025361193272  testY ACC =  0.7938625750500333\n",
            "3 -th epoch :: gamma = 2.0   2 -th testY AUC :  0.6971861559567666  testY ACC =  0.799866577718479\n",
            "3 -th epoch :: gamma = 2.0   3 -th testY AUC :  0.6961287695920345  testY ACC =  0.7951967978652434\n",
            "3 -th epoch :: gamma = 2.0   4 -th testY AUC :  0.6964001911528126  testY ACC =  0.7991994663108739\n",
            "3 -th epoch :: gamma = 2.0   5 -th testY AUC :  0.695400047723883  testY ACC =  0.7951967978652434\n",
            "3 -th epoch :: gamma = 2.0   6 -th testY AUC :  0.6961487081427092  testY ACC =  0.8002001334222815\n",
            "3 -th epoch :: gamma = 2.0   7 -th testY AUC :  0.6959872702001606  testY ACC =  0.7991994663108739\n",
            "3 -th epoch :: gamma = 2.0   8 -th testY AUC :  0.6959937019907017  testY ACC =  0.7951967978652434\n",
            "3 -th epoch :: gamma = 2.0   9 -th testY AUC :  0.696343591396066  testY ACC =  0.7925283522348232\n",
            "3 -th epoch :: gamma = 2.0   10 -th testY AUC :  0.6968407688047855  testY ACC =  0.7985323549032688\n",
            "3 -th epoch :: gamma = 2.0   11 -th testY AUC :  0.6973951891493126  testY ACC =  0.8002001334222815\n",
            "3 -th epoch :: gamma = 2.0   12 -th testY AUC :  0.6977019855580555  testY ACC =  0.8022014676450967\n",
            "3 -th epoch :: gamma = 2.0   13 -th testY AUC :  0.6720963842403104  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.0   14 -th testY AUC :  0.6458559651962951  testY ACC =  0.776184122748499\n",
            "3 -th epoch :: gamma = 2.0   15 -th testY AUC :  0.5620664571189288  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.0   16 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.0   17 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.0   18 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.0   19 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.0   20 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.0   21 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.0   22 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.0   23 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.0   24 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.0   25 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.0   26 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 2.5   0 -th testY AUC :  0.4501262882072484  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 2.5   1 -th testY AUC :  0.4579614954427545  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 2.5   2 -th testY AUC :  0.4917187480905635  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 2.5   3 -th testY AUC :  0.5208470410869226  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 2.5   4 -th testY AUC :  0.5925486420239056  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 2.5   5 -th testY AUC :  0.6346807291335023  testY ACC =  0.7771847898599066\n",
            "1 -th epoch :: gamma = 2.5   6 -th testY AUC :  0.6364430397413903  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 2.5   7 -th testY AUC :  0.6417254693116752  testY ACC =  0.7805203468979319\n",
            "1 -th epoch :: gamma = 2.5   8 -th testY AUC :  0.643866612382354  testY ACC =  0.7808539026017345\n",
            "1 -th epoch :: gamma = 2.5   9 -th testY AUC :  0.6506077720470534  testY ACC =  0.7851901267511674\n",
            "1 -th epoch :: gamma = 2.5   10 -th testY AUC :  0.6533104104318485  testY ACC =  0.7891927951967979\n",
            "1 -th epoch :: gamma = 2.5   11 -th testY AUC :  0.6528891281514972  testY ACC =  0.784856571047365\n",
            "1 -th epoch :: gamma = 2.5   12 -th testY AUC :  0.6553306358403824  testY ACC =  0.7865243495663776\n",
            "1 -th epoch :: gamma = 2.5   13 -th testY AUC :  0.6562818976612093  testY ACC =  0.7875250166777852\n",
            "1 -th epoch :: gamma = 2.5   14 -th testY AUC :  0.6583587228264897  testY ACC =  0.7871914609739826\n",
            "1 -th epoch :: gamma = 2.5   15 -th testY AUC :  0.6596592308736249  testY ACC =  0.7901934623082054\n",
            "1 -th epoch :: gamma = 2.5   16 -th testY AUC :  0.6604419797823121  testY ACC =  0.7888592394929953\n",
            "1 -th epoch :: gamma = 2.5   17 -th testY AUC :  0.6621907836300648  testY ACC =  0.7895263509006004\n",
            "1 -th epoch :: gamma = 2.5   18 -th testY AUC :  0.6634565600082847  testY ACC =  0.7841894596397598\n",
            "1 -th epoch :: gamma = 2.5   19 -th testY AUC :  0.6657546387681322  testY ACC =  0.7895263509006004\n",
            "1 -th epoch :: gamma = 2.5   20 -th testY AUC :  0.6672976253186154  testY ACC =  0.7915276851234156\n",
            "1 -th epoch :: gamma = 2.5   21 -th testY AUC :  0.6660659374302506  testY ACC =  0.7841894596397598\n",
            "1 -th epoch :: gamma = 2.5   22 -th testY AUC :  0.6704434140716029  testY ACC =  0.7938625750500333\n",
            "1 -th epoch :: gamma = 2.5   23 -th testY AUC :  0.672017916395731  testY ACC =  0.7958639092728486\n",
            "1 -th epoch :: gamma = 2.5   24 -th testY AUC :  0.6734657124462223  testY ACC =  0.7935290193462308\n",
            "1 -th epoch :: gamma = 2.5   25 -th testY AUC :  0.6764134020505841  testY ACC =  0.7965310206804537\n",
            "1 -th epoch :: gamma = 2.5   26 -th testY AUC :  0.6794633571245252  testY ACC =  0.7958639092728486\n",
            "2 -th epoch :: gamma = 2.5   0 -th testY AUC :  0.6800126320366201  testY ACC =  0.794863242161441\n",
            "2 -th epoch :: gamma = 2.5   1 -th testY AUC :  0.685334295529195  testY ACC =  0.7988659106070714\n",
            "2 -th epoch :: gamma = 2.5   2 -th testY AUC :  0.6880890314173668  testY ACC =  0.7991994663108739\n",
            "2 -th epoch :: gamma = 2.5   3 -th testY AUC :  0.6904295599947761  testY ACC =  0.795530353569046\n",
            "2 -th epoch :: gamma = 2.5   4 -th testY AUC :  0.6904681507380146  testY ACC =  0.7965310206804537\n",
            "2 -th epoch :: gamma = 2.5   5 -th testY AUC :  0.6923243654877841  testY ACC =  0.794863242161441\n",
            "2 -th epoch :: gamma = 2.5   6 -th testY AUC :  0.6929032266363613  testY ACC =  0.7975316877918612\n",
            "2 -th epoch :: gamma = 2.5   7 -th testY AUC :  0.693697552768021  testY ACC =  0.7938625750500333\n",
            "2 -th epoch :: gamma = 2.5   8 -th testY AUC :  0.6941722189098527  testY ACC =  0.794863242161441\n",
            "2 -th epoch :: gamma = 2.5   9 -th testY AUC :  0.6937631570315237  testY ACC =  0.794863242161441\n",
            "2 -th epoch :: gamma = 2.5   10 -th testY AUC :  0.6944693676327893  testY ACC =  0.795530353569046\n",
            "2 -th epoch :: gamma = 2.5   11 -th testY AUC :  0.6941960165348446  testY ACC =  0.7938625750500333\n",
            "2 -th epoch :: gamma = 2.5   12 -th testY AUC :  0.6943767498490154  testY ACC =  0.794863242161441\n",
            "2 -th epoch :: gamma = 2.5   13 -th testY AUC :  0.6949433905955638  testY ACC =  0.7978652434956638\n",
            "2 -th epoch :: gamma = 2.5   14 -th testY AUC :  0.6952405393184965  testY ACC =  0.7978652434956638\n",
            "2 -th epoch :: gamma = 2.5   15 -th testY AUC :  0.6956431694062849  testY ACC =  0.7968645763842561\n",
            "2 -th epoch :: gamma = 2.5   16 -th testY AUC :  0.6965931448690063  testY ACC =  0.7958639092728486\n",
            "2 -th epoch :: gamma = 2.5   17 -th testY AUC :  0.6969938454196326  testY ACC =  0.794863242161441\n",
            "2 -th epoch :: gamma = 2.5   18 -th testY AUC :  0.6974324935344444  testY ACC =  0.7945296864576384\n",
            "2 -th epoch :: gamma = 2.5   19 -th testY AUC :  0.6971771514500154  testY ACC =  0.7958639092728486\n",
            "2 -th epoch :: gamma = 2.5   20 -th testY AUC :  0.6970832473081346  testY ACC =  0.7965310206804537\n",
            "2 -th epoch :: gamma = 2.5   21 -th testY AUC :  0.6978653530377646  testY ACC =  0.7941961307538359\n",
            "2 -th epoch :: gamma = 2.5   22 -th testY AUC :  0.6973861846425553  testY ACC =  0.7945296864576384\n",
            "2 -th epoch :: gamma = 2.5   23 -th testY AUC :  0.6979155210039748  testY ACC =  0.794863242161441\n",
            "2 -th epoch :: gamma = 2.5   24 -th testY AUC :  0.6983380896424363  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 2.5   25 -th testY AUC :  0.698518822956601  testY ACC =  0.7945296864576384\n",
            "2 -th epoch :: gamma = 2.5   26 -th testY AUC :  0.6982814898856872  testY ACC =  0.794863242161441\n",
            "3 -th epoch :: gamma = 2.5   0 -th testY AUC :  0.6976415267269801  testY ACC =  0.7938625750500333\n",
            "3 -th epoch :: gamma = 2.5   1 -th testY AUC :  0.6968735709365356  testY ACC =  0.7951967978652434\n",
            "3 -th epoch :: gamma = 2.5   2 -th testY AUC :  0.6971211948723169  testY ACC =  0.7995330220146765\n",
            "3 -th epoch :: gamma = 2.5   3 -th testY AUC :  0.6958464139873445  testY ACC =  0.7935290193462308\n",
            "3 -th epoch :: gamma = 2.5   4 -th testY AUC :  0.6963320141730912  testY ACC =  0.7991994663108739\n",
            "3 -th epoch :: gamma = 2.5   5 -th testY AUC :  0.6952720550921418  testY ACC =  0.7941961307538359\n",
            "3 -th epoch :: gamma = 2.5   6 -th testY AUC :  0.6961808670954059  testY ACC =  0.8008672448298866\n",
            "3 -th epoch :: gamma = 2.5   7 -th testY AUC :  0.6959840543048895  testY ACC =  0.7991994663108739\n",
            "3 -th epoch :: gamma = 2.5   8 -th testY AUC :  0.6960554471798829  testY ACC =  0.7945296864576384\n",
            "3 -th epoch :: gamma = 2.5   9 -th testY AUC :  0.6964001911528154  testY ACC =  0.7921947965310207\n",
            "3 -th epoch :: gamma = 2.5   10 -th testY AUC :  0.6969385320209902  testY ACC =  0.7988659106070714\n",
            "3 -th epoch :: gamma = 2.5   11 -th testY AUC :  0.6975643452405076  testY ACC =  0.8002001334222815\n",
            "3 -th epoch :: gamma = 2.5   12 -th testY AUC :  0.6978364099803366  testY ACC =  0.8008672448298866\n",
            "3 -th epoch :: gamma = 2.5   13 -th testY AUC :  0.6657732909606947  testY ACC =  0.776851234156104\n",
            "3 -th epoch :: gamma = 2.5   14 -th testY AUC :  0.6189910192908691  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.5   15 -th testY AUC :  0.5152488106011347  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.5   16 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.5   17 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.5   18 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.5   19 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.5   20 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.5   21 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.5   22 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.5   23 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.5   24 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.5   25 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 2.5   26 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 3.0   0 -th testY AUC :  0.4501262882072484  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 3.0   1 -th testY AUC :  0.4579614954427545  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 3.0   2 -th testY AUC :  0.4917219639858334  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 3.0   3 -th testY AUC :  0.5208502569821924  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 3.0   4 -th testY AUC :  0.5925717964698486  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 3.0   5 -th testY AUC :  0.6346839450287722  testY ACC =  0.7771847898599066\n",
            "1 -th epoch :: gamma = 3.0   6 -th testY AUC :  0.6364449692785522  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 3.0   7 -th testY AUC :  0.6417319011022149  testY ACC =  0.7805203468979319\n",
            "1 -th epoch :: gamma = 3.0   8 -th testY AUC :  0.6438807623215412  testY ACC =  0.7805203468979319\n",
            "1 -th epoch :: gamma = 3.0   9 -th testY AUC :  0.650616776553809  testY ACC =  0.7858572381587725\n",
            "1 -th epoch :: gamma = 3.0   10 -th testY AUC :  0.6533161990433344  testY ACC =  0.7891927951967979\n",
            "1 -th epoch :: gamma = 3.0   11 -th testY AUC :  0.6528994190163607  testY ACC =  0.784856571047365\n",
            "1 -th epoch :: gamma = 3.0   12 -th testY AUC :  0.6553312790194368  testY ACC =  0.7861907938625751\n",
            "1 -th epoch :: gamma = 3.0   13 -th testY AUC :  0.656277395407831  testY ACC =  0.7875250166777852\n",
            "1 -th epoch :: gamma = 3.0   14 -th testY AUC :  0.6584031021812135  testY ACC =  0.7871914609739826\n",
            "1 -th epoch :: gamma = 3.0   15 -th testY AUC :  0.6596688785594342  testY ACC =  0.7901934623082054\n",
            "1 -th epoch :: gamma = 3.0   16 -th testY AUC :  0.6604394070660959  testY ACC =  0.7888592394929953\n",
            "1 -th epoch :: gamma = 3.0   17 -th testY AUC :  0.6622229425827628  testY ACC =  0.7895263509006004\n",
            "1 -th epoch :: gamma = 3.0   18 -th testY AUC :  0.6634584895454464  testY ACC =  0.7841894596397598\n",
            "1 -th epoch :: gamma = 3.0   19 -th testY AUC :  0.6658080226296125  testY ACC =  0.7895263509006004\n",
            "1 -th epoch :: gamma = 3.0   20 -th testY AUC :  0.6673497228219873  testY ACC =  0.7918612408272181\n",
            "1 -th epoch :: gamma = 3.0   21 -th testY AUC :  0.6660839464437613  testY ACC =  0.7845230153435624\n",
            "1 -th epoch :: gamma = 3.0   22 -th testY AUC :  0.670531529601997  testY ACC =  0.7935290193462308\n",
            "1 -th epoch :: gamma = 3.0   23 -th testY AUC :  0.6720552207808609  testY ACC =  0.7961974649766511\n",
            "1 -th epoch :: gamma = 3.0   24 -th testY AUC :  0.6735229553820268  testY ACC =  0.7935290193462308\n",
            "1 -th epoch :: gamma = 3.0   25 -th testY AUC :  0.6765574741586733  testY ACC =  0.7968645763842561\n",
            "1 -th epoch :: gamma = 3.0   26 -th testY AUC :  0.6795900633981583  testY ACC =  0.7965310206804537\n",
            "2 -th epoch :: gamma = 3.0   0 -th testY AUC :  0.6801374087730925  testY ACC =  0.7945296864576384\n",
            "2 -th epoch :: gamma = 3.0   1 -th testY AUC :  0.6855401128264683  testY ACC =  0.7991994663108739\n",
            "2 -th epoch :: gamma = 3.0   2 -th testY AUC :  0.6883051395795019  testY ACC =  0.7985323549032688\n",
            "2 -th epoch :: gamma = 3.0   3 -th testY AUC :  0.690584566146784  testY ACC =  0.795530353569046\n",
            "2 -th epoch :: gamma = 3.0   4 -th testY AUC :  0.6906379500082634  testY ACC =  0.7961974649766511\n",
            "2 -th epoch :: gamma = 3.0   5 -th testY AUC :  0.6924420672546615  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 3.0   6 -th testY AUC :  0.6930067784640496  testY ACC =  0.7971981320880587\n",
            "2 -th epoch :: gamma = 3.0   7 -th testY AUC :  0.6937895273727392  testY ACC =  0.7938625750500333\n",
            "2 -th epoch :: gamma = 3.0   8 -th testY AUC :  0.6942680525888948  testY ACC =  0.7961974649766511\n",
            "2 -th epoch :: gamma = 3.0   9 -th testY AUC :  0.6937978887004378  testY ACC =  0.7945296864576384\n",
            "2 -th epoch :: gamma = 3.0   10 -th testY AUC :  0.6944995970483274  testY ACC =  0.7945296864576384\n",
            "2 -th epoch :: gamma = 3.0   11 -th testY AUC :  0.6942037346834918  testY ACC =  0.7941961307538359\n",
            "2 -th epoch :: gamma = 3.0   12 -th testY AUC :  0.6944089088017128  testY ACC =  0.795530353569046\n",
            "2 -th epoch :: gamma = 3.0   13 -th testY AUC :  0.6950237879773101  testY ACC =  0.7968645763842561\n",
            "2 -th epoch :: gamma = 3.0   14 -th testY AUC :  0.6952964958961925  testY ACC =  0.7965310206804537\n",
            "2 -th epoch :: gamma = 3.0   15 -th testY AUC :  0.6957685893218112  testY ACC =  0.7968645763842561\n",
            "2 -th epoch :: gamma = 3.0   16 -th testY AUC :  0.6966613218487288  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 3.0   17 -th testY AUC :  0.697115406260832  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 3.0   18 -th testY AUC :  0.6975354021830786  testY ACC =  0.795530353569046\n",
            "2 -th epoch :: gamma = 3.0   19 -th testY AUC :  0.6973861846425559  testY ACC =  0.7961974649766511\n",
            "2 -th epoch :: gamma = 3.0   20 -th testY AUC :  0.6972311784905488  testY ACC =  0.7968645763842561\n",
            "2 -th epoch :: gamma = 3.0   21 -th testY AUC :  0.6979888434161303  testY ACC =  0.7931954636424283\n",
            "2 -th epoch :: gamma = 3.0   22 -th testY AUC :  0.6972807032777036  testY ACC =  0.7928619079386258\n",
            "2 -th epoch :: gamma = 3.0   23 -th testY AUC :  0.6980242182640951  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 3.0   24 -th testY AUC :  0.6983445214329737  testY ACC =  0.794863242161441\n",
            "2 -th epoch :: gamma = 3.0   25 -th testY AUC :  0.6985490523721413  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 3.0   26 -th testY AUC :  0.6982268196661005  testY ACC =  0.7941961307538359\n",
            "3 -th epoch :: gamma = 3.0   0 -th testY AUC :  0.6975881428654991  testY ACC =  0.794863242161441\n",
            "3 -th epoch :: gamma = 3.0   1 -th testY AUC :  0.6966819035784495  testY ACC =  0.7941961307538359\n",
            "3 -th epoch :: gamma = 3.0   2 -th testY AUC :  0.6970652382946223  testY ACC =  0.799866577718479\n",
            "3 -th epoch :: gamma = 3.0   3 -th testY AUC :  0.6956721124637147  testY ACC =  0.7941961307538359\n",
            "3 -th epoch :: gamma = 3.0   4 -th testY AUC :  0.6962702689839095  testY ACC =  0.7985323549032688\n",
            "3 -th epoch :: gamma = 3.0   5 -th testY AUC :  0.6950990399266261  testY ACC =  0.7945296864576384\n",
            "3 -th epoch :: gamma = 3.0   6 -th testY AUC :  0.6961564262913577  testY ACC =  0.8008672448298866\n",
            "3 -th epoch :: gamma = 3.0   7 -th testY AUC :  0.6960181427947542  testY ACC =  0.7975316877918612\n",
            "3 -th epoch :: gamma = 3.0   8 -th testY AUC :  0.6961371309197361  testY ACC =  0.7928619079386258\n",
            "3 -th epoch :: gamma = 3.0   9 -th testY AUC :  0.6965288269636082  testY ACC =  0.7918612408272181\n",
            "3 -th epoch :: gamma = 3.0   10 -th testY AUC :  0.6971533538250148  testY ACC =  0.7995330220146765\n",
            "3 -th epoch :: gamma = 3.0   11 -th testY AUC :  0.6977270695411608  testY ACC =  0.7995330220146765\n",
            "3 -th epoch :: gamma = 3.0   12 -th testY AUC :  0.6980023501762603  testY ACC =  0.800533689126084\n",
            "3 -th epoch :: gamma = 3.0   13 -th testY AUC :  0.6604464820356876  testY ACC =  0.7765176784523016\n",
            "3 -th epoch :: gamma = 3.0   14 -th testY AUC :  0.5954384455134089  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.0   15 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.0   16 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.0   17 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.0   18 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.0   19 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.0   20 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.0   21 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.0   22 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.0   23 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.0   24 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.0   25 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.0   26 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 3.5   0 -th testY AUC :  0.4501262882072484  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 3.5   1 -th testY AUC :  0.4579614954427545  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 3.5   2 -th testY AUC :  0.49172260716488736  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 3.5   3 -th testY AUC :  0.5208502569821924  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 3.5   4 -th testY AUC :  0.5925756555441725  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 3.5   5 -th testY AUC :  0.63468523138688  testY ACC =  0.7771847898599066\n",
            "1 -th epoch :: gamma = 3.5   6 -th testY AUC :  0.636446898815714  testY ACC =  0.7775183455637091\n",
            "1 -th epoch :: gamma = 3.5   7 -th testY AUC :  0.6417299715650532  testY ACC =  0.7805203468979319\n",
            "1 -th epoch :: gamma = 3.5   8 -th testY AUC :  0.6438826918587032  testY ACC =  0.7805203468979319\n",
            "1 -th epoch :: gamma = 3.5   9 -th testY AUC :  0.6506296401348887  testY ACC =  0.7858572381587725\n",
            "1 -th epoch :: gamma = 3.5   10 -th testY AUC :  0.6533142695061722  testY ACC =  0.7891927951967979\n",
            "1 -th epoch :: gamma = 3.5   11 -th testY AUC :  0.6528987758373067  testY ACC =  0.784856571047365\n",
            "1 -th epoch :: gamma = 3.5   12 -th testY AUC :  0.6553274199451131  testY ACC =  0.7861907938625751\n",
            "1 -th epoch :: gamma = 3.5   13 -th testY AUC :  0.6562793249449929  testY ACC =  0.7875250166777852\n",
            "1 -th epoch :: gamma = 3.5   14 -th testY AUC :  0.6584018158231055  testY ACC =  0.7875250166777852\n",
            "1 -th epoch :: gamma = 3.5   15 -th testY AUC :  0.6596740239918655  testY ACC =  0.7901934623082054\n",
            "1 -th epoch :: gamma = 3.5   16 -th testY AUC :  0.6604580592586612  testY ACC =  0.7888592394929953\n",
            "1 -th epoch :: gamma = 3.5   17 -th testY AUC :  0.6622480265658678  testY ACC =  0.7895263509006004\n",
            "1 -th epoch :: gamma = 3.5   18 -th testY AUC :  0.6634784280961197  testY ACC =  0.7845230153435624\n",
            "1 -th epoch :: gamma = 3.5   19 -th testY AUC :  0.6658433974775803  testY ACC =  0.7895263509006004\n",
            "1 -th epoch :: gamma = 3.5   20 -th testY AUC :  0.6673690181936067  testY ACC =  0.7918612408272181\n",
            "1 -th epoch :: gamma = 3.5   21 -th testY AUC :  0.6660749419370062  testY ACC =  0.7845230153435624\n",
            "1 -th epoch :: gamma = 3.5   22 -th testY AUC :  0.6705514681526688  testY ACC =  0.7941961307538359\n",
            "1 -th epoch :: gamma = 3.5   23 -th testY AUC :  0.6720314231558638  testY ACC =  0.7961974649766511\n",
            "1 -th epoch :: gamma = 3.5   24 -th testY AUC :  0.6735769824225608  testY ACC =  0.7935290193462308\n",
            "1 -th epoch :: gamma = 3.5   25 -th testY AUC :  0.6766269374965019  testY ACC =  0.7971981320880587\n",
            "1 -th epoch :: gamma = 3.5   26 -th testY AUC :  0.6796492358711239  testY ACC =  0.7965310206804537\n",
            "2 -th epoch :: gamma = 3.5   0 -th testY AUC :  0.6801997971413277  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 3.5   1 -th testY AUC :  0.6856410919379445  testY ACC =  0.7988659106070714\n",
            "2 -th epoch :: gamma = 3.5   2 -th testY AUC :  0.6883784619916546  testY ACC =  0.7988659106070714\n",
            "2 -th epoch :: gamma = 3.5   3 -th testY AUC :  0.6906726816771783  testY ACC =  0.795530353569046\n",
            "2 -th epoch :: gamma = 3.5   4 -th testY AUC :  0.6906971224812293  testY ACC =  0.7961974649766511\n",
            "2 -th epoch :: gamma = 3.5   5 -th testY AUC :  0.692522464636408  testY ACC =  0.794863242161441\n",
            "2 -th epoch :: gamma = 3.5   6 -th testY AUC :  0.6930717395485003  testY ACC =  0.7975316877918612\n",
            "2 -th epoch :: gamma = 3.5   7 -th testY AUC :  0.6938628497848929  testY ACC =  0.7938625750500333\n",
            "2 -th epoch :: gamma = 3.5   8 -th testY AUC :  0.6942622639774089  testY ACC =  0.7958639092728486\n",
            "2 -th epoch :: gamma = 3.5   9 -th testY AUC :  0.6938544884571886  testY ACC =  0.7945296864576384\n",
            "2 -th epoch :: gamma = 3.5   10 -th testY AUC :  0.6944680812746818  testY ACC =  0.7945296864576384\n",
            "2 -th epoch :: gamma = 3.5   11 -th testY AUC :  0.6942159550855178  testY ACC =  0.7945296864576384\n",
            "2 -th epoch :: gamma = 3.5   12 -th testY AUC :  0.694334300031451  testY ACC =  0.7958639092728486\n",
            "2 -th epoch :: gamma = 3.5   13 -th testY AUC :  0.6950366515583897  testY ACC =  0.794863242161441\n",
            "2 -th epoch :: gamma = 3.5   14 -th testY AUC :  0.6953492365786182  testY ACC =  0.7965310206804537\n",
            "2 -th epoch :: gamma = 3.5   15 -th testY AUC :  0.695783382440053  testY ACC =  0.7965310206804537\n",
            "2 -th epoch :: gamma = 3.5   16 -th testY AUC :  0.6967198511426421  testY ACC =  0.795530353569046\n",
            "2 -th epoch :: gamma = 3.5   17 -th testY AUC :  0.6971797241662315  testY ACC =  0.7958639092728486\n",
            "2 -th epoch :: gamma = 3.5   18 -th testY AUC :  0.6975977905513131  testY ACC =  0.795530353569046\n",
            "2 -th epoch :: gamma = 3.5   19 -th testY AUC :  0.6974524320851143  testY ACC =  0.7965310206804537\n",
            "2 -th epoch :: gamma = 3.5   20 -th testY AUC :  0.697199662716903  testY ACC =  0.7968645763842561\n",
            "2 -th epoch :: gamma = 3.5   21 -th testY AUC :  0.6980190728316684  testY ACC =  0.7935290193462308\n",
            "2 -th epoch :: gamma = 3.5   22 -th testY AUC :  0.6972170285513583  testY ACC =  0.7931954636424283\n",
            "2 -th epoch :: gamma = 3.5   23 -th testY AUC :  0.698058306753957  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 3.5   24 -th testY AUC :  0.6983914735039157  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 3.5   25 -th testY AUC :  0.6984828049295805  testY ACC =  0.7951967978652434\n",
            "2 -th epoch :: gamma = 3.5   26 -th testY AUC :  0.698166360835025  testY ACC =  0.794863242161441\n",
            "3 -th epoch :: gamma = 3.5   0 -th testY AUC :  0.6975006705141603  testY ACC =  0.7945296864576384\n",
            "3 -th epoch :: gamma = 3.5   1 -th testY AUC :  0.6964767294602362  testY ACC =  0.794863242161441\n",
            "3 -th epoch :: gamma = 3.5   2 -th testY AUC :  0.6970607360412431  testY ACC =  0.799866577718479\n",
            "3 -th epoch :: gamma = 3.5   3 -th testY AUC :  0.695521608565086  testY ACC =  0.7941961307538359\n",
            "3 -th epoch :: gamma = 3.5   4 -th testY AUC :  0.6961860125278383  testY ACC =  0.7985323549032688\n",
            "3 -th epoch :: gamma = 3.5   5 -th testY AUC :  0.6950411538117689  testY ACC =  0.7941961307538359\n",
            "3 -th epoch :: gamma = 3.5   6 -th testY AUC :  0.6962406827474307  testY ACC =  0.8008672448298866\n",
            "3 -th epoch :: gamma = 3.5   7 -th testY AUC :  0.6960548040008275  testY ACC =  0.7971981320880587\n",
            "3 -th epoch :: gamma = 3.5   8 -th testY AUC :  0.6961924443183788  testY ACC =  0.7925283522348232\n",
            "3 -th epoch :: gamma = 3.5   9 -th testY AUC :  0.6966246606426534  testY ACC =  0.7918612408272181\n",
            "3 -th epoch :: gamma = 3.5   10 -th testY AUC :  0.6973585279432334  testY ACC =  0.7988659106070714\n",
            "3 -th epoch :: gamma = 3.5   11 -th testY AUC :  0.6979110187505948  testY ACC =  0.7985323549032688\n",
            "3 -th epoch :: gamma = 3.5   12 -th testY AUC :  0.6981200519431396  testY ACC =  0.8002001334222815\n",
            "3 -th epoch :: gamma = 3.5   13 -th testY AUC :  0.6561661254314933  testY ACC =  0.7765176784523016\n",
            "3 -th epoch :: gamma = 3.5   14 -th testY AUC :  0.5758767977658557  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.5   15 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.5   16 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.5   17 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.5   18 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.5   19 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.5   20 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.5   21 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.5   22 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.5   23 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.5   24 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.5   25 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n",
            "3 -th epoch :: gamma = 3.5   26 -th testY AUC :  1.0  testY ACC =  0.7775183455637091\n"
          ]
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAk0AAAGzCAYAAAAyiiOsAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAACYgElEQVR4nOzdeVyU1f7A8c/MMAz7JrIpJKih5o4blmYuYFZqebPSW2mktmiZlalXCZfSzDJNy1vdzLra4r2/vFZu5JKmaIhbau4apuLGMuwMM8/vj5GRkUVQBgb4vl+vecGc5zxnvmcA5+s5z3OOSlEUBSGEEEIIUS51TQcghBBCCFEbSNIkhBBCCFEBkjQJIYQQQlSAJE1CCCGEEBUgSZMQQgghRAVI0iSEEEIIUQGSNAkhhBBCVIAkTUIIIYQQFSBJkxBCCCFEBUjSJISod0aMGEGTJk1qOgwhRC0jSZMQwm6oVKoKPbZs2VLToVrZsmWLJbZ///vfpda5++67UalUtG7d2qq8SZMmPPjgg+W2P2LEiDLfCycnpyrrhxCifA41HYAQQhT56quvrJ5/+eWXxMfHlyhv2bLlbb3Op59+islkuq02SuPk5MSKFSv4+9//blV+5swZduzYcVsJjk6n47PPPitRrtFobrlNIUTlSNIkhLAbNyYbO3fuJD4+vkT5jXJycnBxcanw62i12luK72YGDBjA6tWruXLlCr6+vpbyFStW4O/vT/PmzUlLS7ulth0cHG76PgghbEum54QQtUqvXr1o3bo1SUlJ9OzZExcXF6ZMmQLA//73Px544AGCgoLQ6XQ0bdqUmTNnYjQardq48ZqmM2fOoFKpmDdvHp988glNmzZFp9PRuXNnEhMTKxzboEGD0Ol0rFy50qp8xYoVDB06VEaFhKjlZKRJCFHrXL16lfvvv5/HH3+cv//97/j7+wPwxRdf4ObmxoQJE3Bzc2PTpk3Exsai1+t59913b9ruihUryMzMZMyYMahUKubOncsjjzzCqVOnKjQ65eLiwqBBg/j66695/vnnAdi/fz+HDh3is88+48CBA7fV7ytXrpQoc3R0xMPD47baFUJUjCRNQohaJyUlhSVLljBmzBir8hUrVuDs7Gx5/txzz/Hcc8/x0UcfMWvWLHQ6XbntJicnc/z4cby9vQEIDw9n0KBBrF+//qYXaxcZNmwYDz30EGfPniU4OJjly5cTFhZGt27dKtlLa9nZ2TRs2LBEeXR0NOvWrbuttoUQFSNJkxCi1tHpdIwcObJEefGEKTMzk/z8fHr06ME///lPjhw5Qrt27cpt97HHHrMkTAA9evQA4NSpUxWOLSoqCh8fH7755htee+01vvnmG5566qkKn18WJycnfvjhhxLlxa+dEkLYliRNQohap1GjRjg6OpYoP3ToEFOnTmXTpk3o9XqrYxkZGTdtNyQkxOp5UQJVmYu3tVotjz76KCtWrKBLly6cPXuWYcOGVfj8smg0Gvr27Xvb7Qghbp0kTUKIWqf4iFKR9PR07r33Xjw8PJgxYwZNmzbFycmJPXv28MYbb1RoiYGyLtRWFKVS8Q0bNowlS5YQFxdHu3btaNWqVaXOF0LYJ0mahBB1wpYtW7h69Sr/93//R8+ePS3lp0+frvZY7rnnHkJCQtiyZQvvvPNOtb++EMI2JGkSQtQJRaNExUeFCgoK+Oijj6o9FpVKxcKFC9m7dy9PPvlktb++EMI2JGkSQtQJ3bt3x9vbm6effpqXXnoJlUrFV199VemptaoyaNAgBg0aVKG6J06cYNasWSXKO3TowAMPPABAYWFhmVu0PPzww7i6ut56sEKICpGkSQhRJzRo0IAff/yRV199lalTp+Lt7c3f//53+vTpQ3R0dE2HV66jR48ybdq0EuUxMTGWpCk/P7/MUavTp09L0iRENVApNfXfMCGEEEKIWkS2URFCCCGEqABJmoQQQgghKkCSJiGEEEKICpCkSQghhBCiAiRpEkIIIYSoAEmahBBCCCEqQNZpqkImk4nz58/j7u6OSqWq6XCEEEIIUQGKopCZmUlQUBBqddnjSZI0VaHz588THBxc02EIIYQQ4hacPXuWxo0bl3lckqYq5O7uDpjfdA8Pjypt22AwsGHDBqKiotBqtVXatj2Q/tV+db2P0r/ar673Ufp36/R6PcHBwZbP8bJI0lSFiqbkPDw8bJI0ubi44OHhUWf/GKR/tVtd76P0r/ar632U/t2+m11aIxeCCyGEEEJUgCRNN1i8eDFNmjTBycmJrl278ttvv9V0SEIIIYSwA5I0FfPtt98yYcIE3nzzTfbs2UO7du2Ijo7m0qVLNR2aEEIIIWqYJE3FvP/++4waNYqRI0fSqlUrlixZgouLC59//nlNhyaEEEKIGiYXgl9TUFBAUlISkydPtpSp1Wr69u1LQkJCqefk5+eTn59vea7X6wHzxWoGg6FK4ytqr6rbtRfSv9qvrvdR+lf71fU+Sv9uv+2bUSmKolT5q9dC58+fp1GjRuzYsYPIyEhL+cSJE/nll1/YtWtXiXPi4uKYPn16ifIVK1bg4uJi03iFEEIIUTVycnIYNmwYGRkZ5d79LiNNt2Hy5MlMmDDB8rxonYeoqCibLDkQHx9Pv3796uytpNK/2q2u91H6V/vV9T5K/25d0UzRzUjSdI2vry8ajYaLFy9alV+8eJGAgIBSz9HpdOh0uhLlWq3WZr+wtmzbHkj/ar+63kfpX+1X1/so/bu1NitCLgS/xtHRkYiICDZu3GgpM5lMbNy40Wq6TghRPlO+ieqc9S/v9RRFId9kqrZYhBB1m4w0FTNhwgSefvppOnXqRJcuXfjggw/Izs5m5MiRNR1atUg+YeJyhspqRdSUsybSMlUoKvDwUWjsr7aUp2aCRwMsZWWVV6SNgAZw8qQne/fClQu31sat1K2uNlw8TJwpp39VEUdN9zugASTv9mT7iN0UejuR8WgTzgbtZPmXY3n55Y/x9Yyq8jhMKXnohydZXi8t958s/T6OCU/FcbTraD7XnSHNMZ/l7hEEqJ1KtJF+eQMLFjzPU8MW4+t/f7X9jtrjz7s6fkdrut9FP8N1P5jQ5yg1/m9EEUVR8PJTaBos4xj2TpKmYh577DEuX75MbGwsKSkptG/fnnXr1uHv71/ToVkknzCRnqOUWOr9dv+o88/mkTJ0Kxcd8/k8NxJn10/IdpnB3/On4KTuxOcxcMpvN8Gj3sY/M5bRhs5kBSksfEqF5tNEDIVx+ObElVJeuTY2TL/dNqo/5gq3Mf9tNkyvWBuOH6r4+MqbmBz+QaYntajfMxlliqP56S40nPs7nzSex56/zjD35XeYka+xQRzWr/dp43h2/mVgyrYfeefj7kz0U/j8GRVvLn0fJb3k66UtfocTl87Q+PQ73K+uyPtcFb+jVdHvmv8drVP9rpE24nDNiWNr+HPw8nZI0bHqr54E65ws/677+UE5e8eKmqCIKpORkaEASkZGRpW3XVBQoPz34x+U/3Ncr3zstlrpzFWlp8dbSkSAVon2eEv5r/MG5eOm65XO0zco3Rq/pUQE6JT53tOVjxv8pHSe+JPSYN50pX0jXRl1tcpAj7eUzWxWNqo2KZvZrAz27qYAyiNevZWNqs3KZjYrfYLvUwClRWSkVd1BPpHllld3G7Ux5hvLFzZ4Q2nf2F1Z4jGn1vW7v0eksoQlyj/5p+KlcVcAxcPBTfkn/1Q+ZonyNV9XaRylvp7WvczX+5qvlY8t9V0VQPHSuCsf809lCUuUuwPLj81e3n97+XlLv2+9jZC+3RQ2b1bYtNH8tbleAcXyCAhQlLy8yn1OrFq1SikoKKjyzyB7YMv+VfTzW0aa7Fjx6bLCQkg56karAvAscGAuB1ioWs3WFAMtIn/EJ6E7XqcU5r6p4gOfH/lfaj53eP3Ci6k9mTsXZgVvYeO5/DLqGsiO/JGUhDAylAxUqNiiPwTAz/pdtFDiAUg8Z95S5vzugySQQKaSiTvu/JJxsNzym7VR4HGZTfq9AJzbfYAdbCdLyS61jYteR9hx4VcAzu7eyybdGgrzHcp4PYXfzu+01F0eMA+9osdBCz9fTLKK44r2HD4F/hWK+ZRnEgaXDOIv7zb/nHYnsbLhh5DrQsO8kHLbOLf7AD96LOeK4zm0Dip+uXz9vTvKEVBUeOLJJuNv7Psrk1Ue/2Ow4oUKFUnnd1vq/tf7E65qL6FxLCT+orl8bdY2tP6xOJqcrGL+WfcjuUou3gV+ltjO7T7A996fkaFJJfxKD0v5+sztuDd4F9c8H347v8vSxna2oVen4WVsWKyN39nONrKVXKv3f50+gXVcW9vMaP6iL8xiDGMsv9ueGW4A/LV7H//1XYL7lTCrNtZmbsOtwTu45heP43c2O67DUKC++esZMq1ezyvD3dLvJ3jCUl5UP92YyfNF9S9g6fcW3Rr+cjlOvmsaGy4mAvDn7kSr3/Oi3931mdvx9VyMxujIrmu/d3/t3mdVd4P+ehsfB08GgwPeeLPpyt4SvzPX2zD/7maQgdrBaImjeN3fitcNfIcr6isYtfnE/3XY8t4VxeGkVfFLxu/X2thJqON/MKjz2HU+wdLvoro5XufYqN8DwNnde1geMJccUwHOakc2XtljFccVzxMkXNhuqfu13wfkKnm4qlzYmLrXqu1Ljn+ic1SxWb/f8t45+r9JnjqX7Res6553OoFOp7ClWF3XhrPJ12Sz48Iuq7pnXQ+juGSzKXWfJY5lQW+TTjoqbSFb/jpmidnHcxGpLmdJuPZ6Z3fv4b8NPybfYMQDT7Zce4/O7z7Ir2wlU52Oh9Hb8nsXr08gWLccg0O+1d/KKs/POen2O4rWwMa/jlh+3h/eMQGTUU2r9O6WNtJ+OUSrVsc43EoBT0+KU6shOBgcHRF2RNZpqkJ6vR5PT8+brvNQobZO5LHxrmvTZVl34+yxhGyXmTyS9TINskJRoeINzWukGzPx0LozyTCZTMz/ML+jeYsMYzYealfGml4GYJF6AXpTdom6s7RvkmMw4OigpqBQLpi1FzoHNfny8xCifmmuh+PmBJ+eMxn+pJF/PxtX4dMNBgNr1qxhwIABdfLuOVv2r6Kf3zLSZK8yDHgXON4wqpRHEu9cr1Psf9VTmFKy3JTN27xtfmIqo+61RVAlYbIvkjBVDbUa5OY5Ye80GhjXtwcfnLpWMOI+aLKFO5vPKFF35i8zMSpG4nrFVWuMwkwu1bdTKhWkkMJxjnOMY2zOMg+zax1UNznz9l+3ov7epnWp5f9oNbDCbZRVd0Sb9hVu45m2HW779Sa3evC225jS6qHbbkNdib/IyrzPb9x1/2238Vqr6FLLX2rTo8xzVKisvv7D/5nbjqO8uje+3uSGZbzetThurF+Z16uKmKuq39X5evbSRnW/3oS7+tksjqkR/2Dv/S+DygQ9Z0KTLQBWv5VxW+Los6wPsVti0ag0VufP/GUmcVviKhyfuHWSNNmxJ3iC53iOMYwh3ZgJgKGw7NnUqviHYYpf2R8mN5bd8fug0useblPhNsqq2+j3ByrcRuCBAbf9eurD7W67DdXhtrfdRlkf8pVpo7Qyh0Mdb7sN3eFOpZa7/96z1HIPPLjDPYRXXgG3JiH44IP7xTtvO46y6hZ/vQaNAst9PfeLd+KDD3fqzPXv1IXggUflYquCmKukjdoYcy3st/OhLlUWx42mPxPCL+0asNKzM33uiMX9Si+eaD2M2C2xzPxlJgDb/tzGpjOb6N2kN9PunWY5d+YvM0tNpIRtSNJkx6b06IGmAn8HVfkPg2vRh4lToOXDxBMvvPAq8YEURCOrumWVV3cbtTHmonK3i82v/Tysf26lJQT2EvON5c2cQ/DQ+NDk9cVkrJpHN79wHnzqJb7ma5oQWuVx3Ph6f1P58EeOo9XrhesCrNpoQihf8zVLvF/iAWMXPnaZxyI+wgefWvM7Yy8/b+l35dsIdDJft6TVgpOLF3iZLwIPS4e3N0Jmgy1kG7KY0WsGsVti0c3SsenMJoLcgth0ZhPPrn4Wfb7ekjDN6DXDKpEStiPXNNmxfode5o6gnow5+1aJYx5qV3zdvBkU8xdffReI6Vye5Q+yoZMTA54/z5qPQkjJz0AFeLl78vCzf5ZZ98v/BGD8Kx9CQwmN+ZqP/jsG71RnHnb5B9lqDctGwt77jDy96WXezMllp8OnXGrkQscnPuGf341ClUqp5cZqbqO6X6+q2zjin4NjuhfhSiZ9xxhZ+1EjLuZn0uOpaRx9yMPu+61KhVlOf7GxZXtmhmWhS3Om+3tXGXhlNgnaf1EQ5F7lcRR/PW26C7M3/cg/xoNr3AUaKKnsVTejoctvpNzweu89mcdnH8+m4UJIQkUjFxNRI96tFb8z9vLzln7fWhvzvnmWLuegwABz7u/N21pntFev4peWRuMr8GJac+5qej/PRIxm1rZZFBgLADifdR6Af+39F//a+y8ASZiqmdw9V4Wq8u65zD2ZJEUkcYxjjGEMKlQoKJavLV5YxMUh/vz40xjuWqqwM9P8B/nlEznmP+oeeaSsXkB23vU/6m83vUyTb5xK1FX1SCNgNfzcpAszR40kOcCP3QGBNNbpMJ1NQZWZBioo8PFBd22hT9PZFMhMw9DgellZ5RVpQ92gAdt//ZW777kHzYUrt9TGrdStrjayPTzYffx4mf0r3kaWhzuOgY5cMHyP/+V7UKca0Tlq7b7flp9h8+Zo9XoUqi8OMK+qXODnhy442Fz3RDKqjMslFoK1h9/Rquh3Tf6O1tZ+F/0MI5s0xzFHX6P/RkS99Djx24/z5EBPUu76nhe2TmPw9u0UqlR8FNWJdyZNJQMnsnf+HcfCDAqMBfQI6YG7zp01x9dY2j0/4TyB7oGA3D13Oyr6+S1JUxWq0qQpSU9Spz1c5iLP8QL+Oh39X7jA0v8LJF2fj+rjj1D8/UlycaGjg4PNPniqi/yx1351vY/Sv9rPnvq4bNknjBgxhpAQeLvZh0x9pgEffLSIt558ksQWLUAxgUrNc+zh414TLFNxvZv0ZtOZTZb/QN/Z4E6OvHgElUplV/2zBXtImmR6zk5pvcBBlUqYksZBQvFySSIlFd7SX+DnsAhmpqXxp6MWv44dwcMDtfk6X3TF2igqK6u8eFkRVRnlQgghqs7gwY/hoH2O5GSFgvtWEvjndAa/9RYa47U1Y1TmS45HFbaFVq2YtnAhW64lTL2b9GbB/Qvo/Glnjl09xsytM4m9N7YGe1N/SNJkp5yaetD9WKdr0wtdMBQW8uevv9L4hXt4yMGBB4tGhG5zREsIIUT10+l1dHZrxc70Q+zLOUu+oxHQYLzx7p9Fi+CPPzg39mk2PX6e3qG96XFHD1r7teby65eZnzCf2C2xqFAxqfukGulLfSJJkx1TNwsBQsxPDAYyLlyADh1Aq5URISGEqMUMlwp4Lu11xgdk4reyNS0PwOcmSOzM9dtnAQ6b1+hrdPQ8/3Z9kuFPf2k55ObohlEx0rtJb3ILc7nxahtZCLPqyZIDQgghRHUzGAjhDvxSzIsEN796hbmHv+CTN67S+TfgxquNNRqGrzxi3su3eLFKw6Yzm1iyewmf7v3UUi7rN9mGJE1CCCFEdbthJ16l8SkYsYww/VXmvgEfPw8dk4pVMBohMRE2bLA6b9q907i/2f2k5aXxyoZXSMlP4a1f35L1m2xEpueEEEKIGvIXfzHffxLp+nP8C9Bc2yuxxVEY9yFQPLfSaGDaNIiKovieVz8O+5GwBWH8mfEnz//xPMofiiRMNiIjTUIIIURN8LmKV9hVfr98gVOn4Pnn4Q//X6D5MS70/J3/jTqDX1ra9fpljDapVWo2Pb0JAAUFrVorCZONSNIkhBBC1ISHfsDtX+Pp1NU8vHTkCPzstwI+GUPg9Jd491QMja9csT5HrTaPNt1wbdPyA8st3xtMBsuedaJqSdIkhBBC1ICUVd04OmIKLY4+ZCnbuM6Rp479g399+wCm/5pKnmQywdmzUFBgKSq66DvYw7wo8aMtH7Xa7FdUHbmmSQghhKhmWj8tT2Q8DxnW5Rk5BWSMeYt/A/8GlKQkuHgR/PyuX8fk5wc686IzxTft3Zeyj7P6s3Rv3J02/m2I3WJe8FKm6qqOJE1CCCFENXNq7MSXS7/kmVHPUFhYWLKCRsNLH34IHTuWPFaMUTFaLvr+7vfvcMtwo3twd7oEd7EcF1VHkiYhhBCiBjw54knuansXERERJY49unIlo6OirAsNBvPF4E5OlqLiC1c+3OJhdKd0dAjoAMgIky3INU1CCCGEnSiagXvO8w7ucnW9fmDGDPO03Jdfln6iqBaSNAkhhBA1xM/Pj4CAADp37sySJUto0qQzEMA77/hZV9RoID0d5ccfyTeVcoE4kFeYx6mcU2z9c6vtA6+nZHpOCCGEqCGNGzfmzJkzODo6olKpCA4ezQMPFHDhoiPb0tPZpdfzWkgIyoMPsuF//2Pagw+SvGMHiZ06EVxsmg7gZNpJJhybgHeyN6lvpNZQj+o2SZqEEEKIGqTT6VAUhfz8S3if3sfT6qb8kB5Az337APB3dOTDwkIS585FbTJhKizkssFQImkKcgsCIC0vjVxDLs5a5+ruSp0n03NCCCFEDfv4449wcfFn6v9FM8JnD75/GmmpcwHgqSNH2JOZCYBJXfbHtpeTF44q874rKVkptg+6HpKkSQghhKhhrq5umEyQmQk0uEroU4f5Iz/HcrzEwgE3rAgOoFKp8NZ6A3A+87ztgq3HJGkSQgghapi3tznZycwEfK/QJD+v/BOOHSu12EfrA0jSZCuSNAkhhBA1rChpysoCfFJpclBT/gmTJsHPP5ds59pI04WsC1UdokCSJiGEEKLG+fiYR4j0esD3Cq1PO/BaXkvL8RIpVHIyTJlSYprOx0FGmmxJkiYhhBCihhUfaVJ8ruCWk8/ULl6W4+3c3ABQF0+SEhNhwwardrp4dmF279kMDB9o85jrI1lyQAghhKhhRUmTyQS5Da7gAihHctnWvj2eDg60dHFhY1oa09as4ayrK35paaBWw7RpEBVlWUq8rXtbBnQbgFarrcHe1F2SNAkhhBA1zNnZmT59InFwuITfXUNofqAzlx2d6e6hpmiVgejdu4l66ikKtFp0BoO5sGi0KTq65oKvRyRpEkIIIezAzz/vAMx78rq6Qn4+nD0LjRtjvnZp2jRUGs31hAnM26sUjTYBhUohe1P2cjXvKvc3v78GelG3SdIkhBBC2BGNBoKC4PRp+OTkRbSFuTx27Bh3JiaWrGw0Xh9t6t2bfFM+XT/vCkD2lGxctC7VHH3dJkmTEEIIYSfy8i6RfeUMTzp5kQF8k5vF8TN6Wn77LXeq1eaLnm5UdG3TfffhonbB2cGZ3MJcLmReoKlP02rvQ10md88JIYQQdmDYsGG4uvozZ0FX7lM2MpjzuKaYP6b12dmlJ0xgLj97FgoKUKlUBLmb96CTZQeqniRNQgghhB1wcHDAZDKv1VQQYt5rzu8P8zH9P/4BSUnmx6RJ5sL77rtelpgIOh0AgW6BgCxwaQsyPSeEEELYgeJrNama62ED+B03wf2Q4e4OTZqYK/7+u/mrTgcdO15v4NoF4kVJk4w0VT1JmoQQQgg7ULQqeGYmOHbKQAECTpun5PSFhdcrdusGH34IYWGltiPTc7YjSZMQQghhB4pv2uvcJJUc4K5cc7KUUTxpCg83P8og03O2I0mTEEIIYQeKJ00ODa8A0PhSASigNxor3E6vO3rxbr936RDQwSZx1meSNAkhhBB2oHjSlFV4EdSgyTDxuaE1DXJd2bPHXM/fNYtGF/eYF7y8994S7XQM7EjXkK7VGXq9IUmTEEIIYQeCg4Pp0a0bXtmXOb8gmuWmO1mPH4Zo64/q3g1OsvHqvRAQABdkCq46SdIkhBBC2IF27drx46IN7OmUhOl3eJVjPMAFPieURLwBFWo1eAW5wFUgJ6fUdhRFIel8EheyLtAvrB86B1219qMuk3WahBBCCDuhUpm/Fn04NyeTuRzgY++ddCYVk0lh3ERn88EykiaAe7+4l4e+fojkjGTbBlzPSNIkhBBC2BGTRypK2HFwzUJzrax5Rj5zOcCXLnto63LtovDCQsvaTMUVXxVc7qCrWpI0CSGEEHai1YBW9MscwoWZo6H9Pku55toOKsE5mZz4R7FEKDe31HYC3WWBS1uQpEkIIYSwEybFhEkx30FHg6uWcuO1T2v3Tu40W3jn9Xm8MpImWeDSNiRpEkIIIeyEl7sXYN5KpXjSdLw5XJ7Vgo6/dcSnnw84l39dU5Dbtem5TJmeq0py95wQQghhJ7w8vADzpr1FSZPeDZ7/GH7v7I6qaITprbfMo01eXqW2Y5mey5KRpqokSZMQQghhJ3x8r+8/59o7j+x5YFIBKsg0FttKZfz4ctuR6TnbkKRJCCGEsBO+jXwB8/Sc4mXeSkWnmI9Z7T93E52DOjOv3zxa+Lao8hjrM0mahBBCCDtRfCsVgykFAGeTml/at6WNq+v1ikeOwNWr5o17fX1LtNO8QXNe7f5qtcRcn0jSJIQQQtiJu+66i96976VVKw3Bd0TjceZurqSr8ChwwNurWMVnn4Xt2+G//4VHHqmpcOsduXtOCCGEsBMxMTFs3LiFadM2EnLHRCa+paV5ewf++c8bKt7k7jmAfSn7+OHoD6Tlptku4HrGZknTW2+9Rffu3XFxccGrjKv7k5OTeeCBB3BxccHPz4/XX3+dwhvmbLds2ULHjh3R6XQ0a9aML774okQ7ixcvpkmTJjg5OdG1a1d+++03q+N5eXm8+OKLNGjQADc3N4YMGcLFixcrHYsQQghRnXx9gZZ6Nnr8xdb09OsHXFzMX8tYpwngsf88xsBvBnLg4gGbxlif2CxpKigo4NFHH+X5558v9bjRaOSBBx6goKCAHTt2sGzZMr744gtiY2MtdU6fPs0DDzzAfffdx759+xg/fjzPPvss69evt9T59ttvmTBhAm+++SZ79uyhXbt2REdHc+nSJUudV155hR9++IGVK1fyyy+/cP78eR4pNpxZkViEEEKI6lJQcAV96h46Jm7ndeNRdrQ8wf9dvny9QlHSVM5Ik9xBV/Vsdk3T9OnTAUodGQLYsGEDhw8f5ueff8bf35/27dszc+ZM3njjDeLi4nB0dGTJkiWEhoby3nvvAdCyZUt+/fVX5s+fT3R0NADvv/8+o0aNYuTIkQAsWbKEn376ic8//5xJkyaRkZHBv/71L1asWEHv3r0BWLp0KS1btmTnzp1069atQrGUJj8/n/z8fMtzvV4PgMFgwFDKfkC3o6i9qm7XXkj/ar+63kfpX+1XG/q4b98++vfvj6trHl9+mYOv8ysMODaQxQZIL/bZotHpUAPGrCxMN/Sr6GuAawAAZzPO2nWfK8qWP7+KtlljF4InJCTQpk0b/P39LWXR0dE8//zzHDp0iA4dOpCQkEDfvn2tzouOjmb8tfUpCgoKSEpKYvLkyZbjarWavn37kpCQAEBSUhIGg8GqnRYtWhASEkJCQgLdunWrUCylmT17tiU5LG7Dhg24FP0voIrFx8fbpF17If2r/ep6H6V/tZ899/HcuXOkpqaSl3ft49nXvOyAQyEcPXeONcePA9Dm8mXCgBMHDnBkzRqrNor6l3vJPHW348AOwq+GV08HqoEtfn455YzYFVdjSVNKSopVkgJYnqekpJRbR6/Xk5ubS1paGkajsdQ6R44csbTh6OhY4roqf3//m75O8VhKM3nyZCZMmGB5rtfrCQ4OJioqCg8Pj3L7X1kGg4H4+Hj69euHVqut0rbtgfSv9qvrfZT+1X61oY+XL1/mxRdfJCenEKMRNNdWBdcYwdXXlwGtWwOg3roV1qyhWaNGhA0YAJTs37Fdx/jfxv/h1NCJAdfq1Ga2/PkVzRTdTKWSpkmTJvHOO++UW+ePP/6gRYv6sZiWTqdDp9OVKNdqtTb7g7Rl2/ZA+lf71fU+Sv9qP3vuY8OGDS3fZ2WBp28qYB5pyjSZrsd9//3g7Y0mMhLNDX0p6l+wVzAAKdkpdtvfW2GLn19F26tU0vTqq68yYsSIcuuEhYVVqK2AgIASd7kV3dEWEBBg+XrjXW4XL17Ew8MDZ2dnNBoNGo2m1DrF2ygoKCA9Pd1qtOnGOjeLRQghhLA1rVaLm5sbWVlZ15Km69NzViuC9+1rfpQj0O3a/nNyIXiVqdTdcw0bNqRFixblPsq6aPpGkZGR/P7771Z3ucXHx+Ph4UGrVq0sdTZu3Gh1Xnx8PJGRkQA4OjoSERFhVcdkMrFx40ZLnYiICLRarVWdo0ePkpycbKlTkViEEEKI6lC0KnjxTXsdCkFvNFaqnZYNW/Je1HvM7jO7qkOst2x2TVNycjKpqakkJydjNBrZt28fAM2aNcPNzY2oqChatWrFk08+ydy5c0lJSWHq1Km8+OKLlimv5557jkWLFjFx4kSeeeYZNm3axHfffcdPP/1keZ0JEybw9NNP06lTJ7p06cIHH3xAdna25W46T09PYmJimDBhAj4+Pnh4eDBu3DgiIyPp1q0bQIViEUIIIaqDt7c3Z8+eJTMTaJkGmkKWhLbA8y7365UyMuDPP0GnM2+lUgo/Vz8mRE4o9Zi4NTZLmmJjY1m2bJnledEdaJs3b6ZXr15oNBp+/PFHnn/+eSIjI3F1deXpp59mxowZlnNCQ0P56aefeOWVV1iwYAGNGzfms88+syw3APDYY49x+fJlYmNjSUlJoX379qxbt87qwu758+ejVqsZMmQI+fn5REdH89FHH1mOVyQWIYQQojp069aNhg0bcscdDQjxbY/7oU5k4IGfqtjk0E8/wfDh0KcP/PxzzQVbz9gsafriiy/KXKOpyB133MGaG26VvFGvXr3Yu3dvuXXGjh3L2LFjyzzu5OTE4sWLWbx48W3FIoQQQtjaP2/YM6VnT9i2DVauhL/97Vph0TYq5awIDnDw0kFOpZ0iIjCCRh6NbBBt/SIb9gohhBB2rEED4L6L/KfQQB+DP95a7U1XBI/bEodGpWHzmc1sPrOZ5Y8sZ1ibYQDM/GUmRsVIXK+46ulAHSIb9gohhBB2yGBI5fjiNTxw+RcaP3KcbwNOcLZoF4qbjDRpVBpit8RyNcd8IXnRHXQzf5lJ7JZYNCqNzeOviyRpEkIIIezIRx99RIMGDfj73+/h3F0P0OzRl2h2ybxek2XZgZuMNE27dxozes3gwCXzZr3nM89bEqYZvWYw7d5pNu9HXSTTc0IIIYQdUalUpKamkp5+7Yamdgfw/jkN8Li+7EAFNuyddu80dpzdwbqT61iwawEmxSQJ022SkSYhhBDCjhSt05SZeX1dJk2e+eNaXzTSVMELwZ/t+CwAJsWEo8ZREqbbJEmTEEIIYUfc3BQA0tOzLGWN3Y7RnGPkZ+8jP/+C+erwN96ASZPKbeu3c9d3uygwFjDzl5m2CbqekOk5IYQQwo4UFm4C4OrV69ufDOo1i0EAyXBe9SahoXEwZ0657cz8ZSZzd8wlwC2AlKwUhrQcQuyWWAAZcbpFkjQJIYQQduTOO0cCn5GT44Iq3RPF6wKXLz/EPxo+SExAAJFBnW/aRvGLvtv6t0WtUtOrSS/a+beTxOk2SNIkhBBC2BF/f/O2KFlZOahPRWPs+D3+zld4r/UjtHBxQae7dhH46dOQnQ133gk37PtqVIylXvRd9NyoVG4fO2EmSZMQQghhR7y8vOjYsSPe3t749hzAxazvadzsZRpl+BLsUaxi+/bmXX2PHYPmza3aKG/hShlhunWSNAkhhBB2RKPRkJSUBEB+/gWczr9Jv349OXkSfv8dWre+VtHFxZw0lbPsQJH9Kfv57tB3tPZrzRNtnrBh9HWb3D0nhBBC2CmdLpDQ0DgUXx/ol8KqK5evH6zAWk1FNp/ZzNu/vs0X+7+wTaD1hIw0CSGEEHbq8veXydh9iUfv2UDOg9tYWjiFqTQ0H6xE0hTVNAqArX9uJdeQi7PW2VYh12ky0iSEEELYmSeffBIfHx+++vAr/vrgDFH93+ARvsfVdPp6pQoucAnQ0rcljdwbkVeYx6/Jv9oo6rpPkiYhhBDCzuTm5pKWlkZGYQbkuJJ5JgKA1upiCU8lRppUKpVltGnDyQ1VHm99IUmTEEIIYWd8fHwAyDBkAJB7rBcAEZrt1ytVImmC61N0G05J0nSrJGkSQggh7EzR/nN6gx4A08l7AWir2k9ugTmR4uGH4bXXoFWrCrXZN6wvKlQcuHiAC5kXqj7oekAuBBdCCCHsjCVpKjAnTf6E8ReNaMw5zl9dT9PAoTBqVKXa9HXxJSIogtNppzmeepxA98Aqj7uuk5EmIYQQws4UJU0Z+eZRpeAASCISgNTUn2653R+e+IFLr1+i5x09bz/IekiSJiGEEMLOWK5pupY0KQaFXiFDAXAovGqulJkJf/4Jly+X2kZpAtwCUKvko/9WyfScEEIIYWcaNWpEx44dad2iNRGrItD6OuLrHMrVoAvceWeAudLs2Zhmz+Py4y9w7vUPKCyEkyc92bsXrlwwkZoJHg2gsb85SUo5ayItU4WiAndvEwF+RrRqR1LOlqxbVL+8Njx8FKtyW7RRvK6Lh4kz1/rn4ACKouDlp9A0uPqSQEmahBBCCDvTvXt3y1YqYB5M8vMFCGDbtnW8/vrzvNX8PnR8Q+Y3CrHfpHLUYxcuLi/wwfT5fJDjS1YjEwufVKH5YhuGwhn8PX8KTupOfD5SzanGOwgeMwd/fRyjDZ3JClJY+JQKzaeJGArj8M0prbxYGzFwym83waPexj8z1kZtlFJ3/tv8b3osW8Ofg5e3Q4qO4549aebhVC0/FxmjE0IIIeyctzdwVwb0TeGDT/7Fzp1nWHH0AAZ80OHDXA7QWfUBKSlnUO76CJ/CQu5MNjF3lhH/nB9JSslnm/ILd6a6MHeeE+3f+5V9fxn4864f8cnVcucpLXPf1F6rW1Z5sTbmutB+wRb2ncu3YRul1z3T5QeYewCCXMHVkQwM1fZzkJEmIYQQwk5l7s3k6k9Xuep1FYdeJ1DaXuXnN1YB8P2hQwTpfiJLycZN5cruLPMaTvrdO0kggUx1Oo4OsCXjAADx+gSaaFcC8Nv5XQCc332w1Lrndh9gU7G2i8p/1u+ihWodBdpsSxtl1T2/+yAJ6m2kOlzCWeV08zhUv5KqvXjTumm/HKJVq2McbqWApycqlS3e+dJJ0iSEEELYGUVRCA8P5/L5y/wr+18MYYjl2LVVmkjNzmMm80qcqzdkMoUpYMT8uCbTlMv7BR9VrK4hu/S2Tdm8zTtQUIG6hkymEGtVt/w4plWobqYhk8MLxxQ7WV/itW1FpueEEEIIO6NSqbhy5Qrp2elkkknc33qj0dR0VPZFo4Hx0T2q9TUlaRJCCCHsUNFaTZlk8pBhEh1fmV9qvUmtHii1/B93PVTh1/pHq9LrltV2ZepOrkQblak7NeIf7L3/5QrXrwqSNAkhhBB2qGitpkwyUaX5klVwp/nAtYt4VNe+ag63Nz9HZfWVQ21LLy+t7HDpdctsuxJ11ZVoozJ1pz8Twi/tGlCdJGkSQggh7FDxkSbFoOCv+RO8vfG6M5RXXoF2LcLxwYfGNMYHH+7UhfDKK+DRuAk++BBEI3O5UyCvvAJ36kLwxAsvvLjD3Vy3QaPAUuuWVV7dbZRW17NJAPj4oPLyNL9RilJtPxO5EFwIIYSwQ8WTpj8y/mDL/BcgJISun73PuEZ7eXPcU+yJ/BOPEA86hP+Pf/yUgir1R/rNeA31mONcCnKi4xOf8M/vRmFMdeZhl3+QrdawbCTsvc/I05te5s2cXHY6fMqlRi6WuqpUSi2v7jbKqvtWxgV+DotgZloafzpq8avGn4kkTUIIIYQdKj4992HyhwBERkQwufW9hHoNApOJe/d6cCUlj/07k1H92xfT8qfp+2k4mh4ekH6Joa+/ju5UGjzxD5oubYQqM41oFRS4+qB79ld4FvqdTYHMVIY28EH36M/mF3+p9PKmD6dUaxvF62brPNjdbBYO6+7hIQcHHlQUCvz80Hl4VNvPRJImIYQQwg41a9aM8Obh/HjpR65mXEWr1bJo6jz8srzACzh/HnVwML5aLUGvHWR368vc5ZwDgLpZCBCCznhtHYF27VAPGmBpW1fsddQdS5aVVV5UVl1tWNU1GMgwmaBDB9BqUZXyerYm1zQJIYQQdujVV1+lX3Q/rmaYN+h96KExRESE0bv3tQrOzgCoDQb2zwjj5T1dKPhHjnUj/frB0KEQFlaNkdddMtIkhBBC2JE///yTK1euoFKp+PLLLy3l/e5/kP87vpG/AjxRlAhULi7XT8rNBadS9l+bNq0aIq4/JGkSQggh7EiTJk1KLX9+VH8Acn+HbEMhbteSpDP+/jjr9Xjrqnuyqv6R6TkhhBDCjvz73//GwaGMMQ2NBqZM4c+rRlCpUFxcGD92LPf97zi/eiTgNt7tel1FgfR0MJmqJe76QJImIYQQwo4MHz6cXbt2lX7wvSXQrx9nrxYCYHBw5o+QEBwLQJ2vQGGxumlp4O0NDg5gMNg+8HpAkiYhhBDCTqlV5o9py6rbBvMI1F9p5uxIr3XnZKNGOBQlS8UHqNLTzV9dXECrrYZo6z65pkkIIYSwM35+fgQEBNDIrxE9D/RkjWoNGf4ZpLs0wAiczzAvJfBtmxEYNRpc8sznKQ7FVscuSpq8vKoz9DpNkiYhhBDCzjRu3JgzZ86gXFHY2XgnD6keovuZ7ty54RDJ6HHxNQ8tzfJ/HjhMkMkJyCt9pEmSpioj03NCCCGEHdLpdKgdr03PmVQ4OjrSMkQDQMMmRjIyIEVnXpepadGdc8WTprQ081dJmqqMjDQJIYQQdkqlVVm+VwwK4xs3Zpi/P3d7erLvN1CFZKEAoQ7mZKrU6blre9iJ2ydJkxBCCGGnNG4a2q5vi0qrQqVREeXdgPR0MOjBxwfmHf6c5LQCWrrci3PPplz2uXz9ZJmeq3IyPSeEEELYKbWDGp8oH7zv80alUfHZZ9CgAYwaBW3awATteT5YvJi7G1+gzc9tyBuRd/3kZs3MW6h061ZzHahjZKRJCCGEqCVMDfOgWxZnnB0BD8v+c+TklKw8aJD5IaqMJE1CCCGEHbvw+QVMeSb8n/LnoPdlmH2Skzv9+F9CGN5BwbR1dcUrN7emw6wXJGkSQggh7NjxF49jyjPhM8AHfzcHyIIcChn8wSV4vjePaeDdrf78GbQLp+5OMODaiTk55k181XIlTlWRd1IIIYSwY0V30CmFCoEe18Y6XIxwh3lKruWff2LMVii8UggFxU6MijJvofK//1VzxHWXJE1CCCGEHbMkTQaFRt7mpQVwLYSQa0lTcjKmfPMK4SUWt1QUcHevvmDrOJmeE0IIIexYUdJ0+IDC5bBrH9uuheCXD0BQo5bkGhuZy2VFcJuSkSYhhBDCjqkczB/Vf39c4ekh10aaAvLBvRCM0OO7RXyZ1BYARSt7z9mSJE1CCCGEHVM7mkeatCoT5NwwQXTBGbVRjZfrtWSp6LDBANnZ5u8laaoykjQJIYQQdqxoek6tKKDXwsJm8Me165T+dAGTka7tDObnRUlTRsb1Bjw8qi/YOk6uaRJCCCHsWPPFzTHmmPCJc0VzQI3x+8aw2xsi0uh49Q+SaMvpg29wNeJv5PhcW+SyaLNed3fzHXSiSsg7KYQQQtgxn74+AEzWQf/+1wrPusJZV1w5BUCo5yoaJ8xkzZo15uOOjuYtVCRhqlI2m547c+YMMTExhIaG4uzsTNOmTXnzzTcpKCiwqnfgwAF69OiBk5MTwcHBzJ07t0RbK1eupEWLFjg5OdGmTZvrvxTXKIpCbGwsgYGBODs707dvX44fP25VJzU1leHDh+Ph4YGXlxcxMTFkZWVVOhYhhBCiJkRFQefOoG6lh25XUXsXENrSGQXIv+GzlTvugG+/heXLayTWuspmSdORI0cwmUz885//5NChQ8yfP58lS5YwZcoUSx29Xk9UVBR33HEHSUlJvPvuu8TFxfHJJ59Y6uzYsYMnnniCmJgY9u7dy+DBgxk8eDAHDx601Jk7dy4LFy5kyZIl7Nq1C1dXV6Kjo8nLu75x4fDhwzl06BDx8fH8+OOPbN26ldGjR1cqFiGEEKK6pcankrIshbw/c5k5E0xTDsPs3zH1P0/byQ50/fhj7nj/fc7m59d0qHWfUo3mzp2rhIaGWp5/9NFHire3t5Kfn28pe+ONN5Tw8HDL86FDhyoPPPCAVTtdu3ZVxowZoyiKophMJiUgIEB59913LcfT09MVnU6nfP3114qiKMrhw4cVQElMTLTUWbt2raJSqZRz585VOJabycjIUAAlIyOjwudUVEFBgbJq1SqloKCgytu2B9K/2q+u91H6V/vV1j7uuXePspnNysVvLyomk6Lw82aFzdcf6o0blam9Nytbgn9Vfpz8o7l/BQWKYjTWdOhVypY/v4p+flfrZGdGRgY+Pj6W5wkJCfTs2RNHR0dLWXR0NO+88w5paWl4e3uTkJDAhAkTrNqJjo5m1apVAJw+fZqUlBT69u1rOe7p6UnXrl1JSEjg8ccfJyEhAS8vLzp16mSp07dvX9RqNbt27eLhhx+uUCw3ys/PJ79YZq/X6wEwGAwYDIZbfJdKV9ReVbdrL6R/tV9d76P0r/artX289kltyDWw5vIl0FgfNqnVNLgKylkDKoMKg8GAeuFC1FOmYIqJwfTRR9Ufsw3Y8udX0TarLWk6ceIEH374IfPmzbOUpaSkEBoaalXP39/fcszb25uUlBRLWfE6KSkplnrFzyurjp+fn9VxBwcHfHx8rOrcLJYbzZ49m+nTp5co37BhAy4uLqW9DbctPj7eJu3aC+lf7VfX+yj9q/1qWx9d0lzQomXKwSN8eYem1DoOheavioNCfHw8LXfv5k5F4c8LF/j9huuAaztb/PxycnIqVK/SSdOkSZN45513yq3zxx9/0KJFC8vzc+fO0b9/fx599FFGjRpV2Ze0W5MnT7YaBdPr9QQHBxMVFYVHFa+LYTAYiI+Pp1+/fmi12ipt2x5I/2q/ut5H6V/tV1v7+Mdnf5C6J5WrSukJE4C2aKDEAfr164du7VoA7mjXjuABA6ohStuz5c+vaKboZiqdNL366quMGDGi3DphYWGW78+fP899991H9+7dS1xUHRAQwMWLF63Kip4HBASUW6f48aKywMBAqzrt27e31Ll06ZJVG4WFhaSmpt70dYq/xo10Oh06na5EuVartdkfpC3btgfSv9qvrvdR+lf71bY+qnXme7aaOuiAfDSA8YY6lpEmrYJWq0VzLQnQ+PqiqUV9rQhb/Pwq2l6l755r2LAhLVq0KPdRdF3QuXPn6NWrFxERESxduhS12vrlIiMj2bp1q9VcYnx8POHh4ZbpsMjISDZu3Gh1Xnx8PJGRkQCEhoYSEBBgVUev17Nr1y5LncjISNLT00lKSrLU2bRpEyaTia5du1Y4FiGEEKK6qbXmz87XAhqzrm1bOrqbVwMvPu5UfKQJkH3nbMRmSw4UJUwhISHMmzePy5cvk5KSYrmGCGDYsGE4OjoSExPDoUOH+Pbbb1mwYIHVlNfLL7/MunXreO+99zhy5AhxcXHs3r2bsWPHAqBSqRg/fjyzZs1i9erV/P777zz11FMEBQUxePBgAFq2bEn//v0ZNWoUv/32G9u3b2fs2LE8/vjjBAUFVTgWIYQQoroVbaOiFCpE+/iwq2NHq+RJzfWRJkmabMtmF4LHx8dz4sQJTpw4QePGja2OKYp5Y0FPT082bNjAiy++SEREBL6+vsTGxlqtn9S9e3dWrFjB1KlTmTJlCs2bN2fVqlW0bt3aUmfixIlkZ2czevRo0tPTueeee1i3bh1OTk6WOsuXL2fs2LH06dMHtVrNkCFDWLhwoeV4RWIRQgghqlvQ80H4DPDBrb0bYB4siPbxIcrbmw1paUxbvZrLfkHc4eiI4nRt415JmmzCZknTiBEjbnrtE0Dbtm3Ztm1buXUeffRRHn300TKPq1QqZsyYwYwZM8qs4+Pjw4oVK247FiGEEKI6eUZ64hnpWaLckjzNm0fBsWNofvyRn3JN5oM9e0LjxnBtNkVUDdmURgghhKjFVC4u6AwGCnNyQGWeymPJkpoNqo6y2TVNQgghhLh9WQezuPSfS2Ttzyq9grOz+WsF1xoSt06SJiGEEMKOXfzyIocfPUzKlymlV3Bx4TeWsud1X1TpKlAUMJmqN8h6QpImIYQQwo5Z7p4zKKUeV5xdyKEJOecdQQUcPw4ODtCkSfUFWU9I0iSEEELYsZsmTTrX6987KKgyMsyjTaLKSdIkhBBC2LGixS1NhtKn3Ex3tb/+xAFZbsCGJGkSQggh7NhNR5qeH3f9iQOQlmb+XpKmKidJkxBCCGHHbpY0mQqujUCpAA3m6TmQpMkGJGkSQggh7NhNR5qulascr63RVDQ9J/umVjlZ3FIIIYSwY969vQn/LBynMKfSK3z5JU4qN1Q6F0Al1zTZkCRNQgghhB1zbeWKayvXMo87+RTSTRmOqc/D/MDTKGFh0K8f3HVXNUZZP0jSJIQQQtRmLi7mr7m5ACgxMfDcczUYUN0lSZMQQghhx/JT8snam4WDpwOe3Utu3GtJmmQbFZuTpEkIIYSwY/rteg797RAed3vQ8deOJY5nnnflKJ/g9Lt5pEkWtrQduXtOCCGEsGM3u3uu0OhEFs3JyfEFwKFdO/Odc7t2VVuM9YUkTUIIIYQdu+mSA2rzXXVqxWAuSEsz30Hn7Fwd4dUrkjQJIYQQduymi1s6u5vruenMBbLkgM1I0iSEEELYsZvtPac0DARA1fJO1AUFqPLzzQckaapykjQJIYQQdqyi26ioHFVos7PNhWo1uLlVS3z1iSRNQgghhB276TVNBde3UbEkTZ6e5sRJVClZckAIIYSwY053ONFsQTMcvEr/yFZRiKM6DcdNW3Dudq1QpuZsQpImIYQQwo45+jnS+KXGZR73f6oR/iOCwQQ7eBNT376oAwKqMcL6Q5ImIYQQojZTqczLC+TmkhUUhHHNGtRabU1HVSfJhKcQQghhx0z5JtK3pZO2Ja3sSte2UnEoKKimqOonGWkSQggh7FjB5QL29dyHSqvi3oJ7Sxy/8PkFLmS+RUM2oi5abkDYhIw0CSGEEHasaJ0mxaCglLKvXN6ZPPQF4eQRQJt//QsHPz+YObO6w6wXJGkSQggh7JjKQWX5XjGWTJos6zRhxPnKFVTp6bJpr41I0iSEEELYsaJ1mqD0tZos6zQF+qIuLDQXentXS2z1jSRNQgghhB27WdJUNNKkjHwSfUiIuVDWabIJSZqEEEIIO3bTkaZrZWpHNdqcHHOhJE02IUmTEEIIYcdUmutJU2mb9pa6jYokTTYhSw4IIYQQdkylUhH2ThioQeOqKXncUYXGsRDtOzNwyzhvLpSkySYkaRJCCCHsXMjEkDKPhf8znHDNAvj4CwBMnTqhbtCgmiKrX2R6TgghhKjtrq0IfnzwYIw7dkBQUA0HVDfJSJMQQghh57J+z8KUY8K1tWupU3Q4OwOgkW1UbEpGmoQQQgg7dyD6AHu67SHnWE6JYydeO8H+byNIpy0a2UbFpiRpEkIIIexc0bIDSmHJJQcyd2WSdtwLA17csXEjmr59qzu8ekOSJiGEEMLOWZKmcha3VGEwF2RlVVtc9Y0kTUIIIYSdK75p742K1mlSc20LFVluwGYkaRJCCCHsXNFIU2mLWxaVKWPHmAs8PastrvpGkiYhhBDCzpU3PWdZETw301wgI002I0mTEEIIYecqck2TOldvruPtXX2B1TOyTpMQQghh5wJjAmlwfwOc73QucUylUoEKNCu+NBfI9JzNSNIkhBBC2LmgUWWv8N3tdDc4dAil9UkAlDvuqK6w6h2ZnhNCCCFqOxcXVICiUoG/f01HU2dJ0iSEEELYufxz+WQdzMJw1VB6BScnAFSKgnrqVFBKXvskbp8kTUIIIYSdOz72OLvb7Obyfy5blSuKwu8Df+fgw79jwBUAdVISbNhQE2HWeZI0CSGEEHaurHWaFKPC1R+ucmWXI0Uf6YpaDdOmyWiTDUjSJIQQQti5spYcKP68aBsVlckEiYky2mQDkjQJIYQQdq7MpCn/+siTZRsVAI1GRptsQJImIYQQws6Vtfecaf0my/eq4kmT0SijTTYgSZMQQghh50q9pklRUGa/az6OAdWNJ8m1TVVOkiYhhBDCzpU6PVdQgOncRfPx4qNMRUwmOHsWCgqqI8R6QVYEF0IIIeycd29v1Do1nj2KbZGi06GsXAX3nUXt7ozh511s//VX7r7nHrQO1z7e/fxAp6uRmOsiSZqEEEIIO+c7yBffQb4lyl16NeXewjBMBSZMDiYyLlyADh1Aq62BKOs+m07PDRw4kJCQEJycnAgMDOTJJ5/k/PnzVnUOHDhAjx49cHJyIjg4mLlz55ZoZ+XKlbRo0QInJyfatGnDmjVrrI4rikJsbCyBgYE4OzvTt29fjh8/blUnNTWV4cOH4+HhgZeXFzExMWRlZVU6FiGEEMKeqDQqNM6amg6jXrBp0nTffffx3XffcfToUf773/9y8uRJ/va3v1mO6/V6oqKiuOOOO0hKSuLdd98lLi6OTz75xFJnx44dPPHEE8TExLB3714GDx7M4MGDOXjwoKXO3LlzWbhwIUuWLGHXrl24uroSHR1NXl6epc7w4cM5dOgQ8fHx/Pjjj2zdupXRo0dXKhYhhBCiJhTqC8k9nUvBJbk+qUYp1eh///ufolKplIKCAkVRFOWjjz5SvL29lfz8fEudN954QwkPD7c8Hzp0qPLAAw9YtdO1a1dlzJgxiqIoislkUgICApR3333Xcjw9PV3R6XTK119/rSiKohw+fFgBlMTEREudtWvXKiqVSjl37lyFY7mZjIwMBVAyMjIqfE5FFRQUKKtWrbK8d3WN9K/2q+t9lP7VfrW5j2dmn1E2s1n5Y+QfVuVZh7KUQ48fUk68caJW968ibNm/in5+V9s1TampqSxfvpzu3bujvTbXmpCQQM+ePXF0dLTUi46O5p133iEtLQ1vb28SEhKYMGGCVVvR0dGsWrUKgNOnT5OSkkLfvn0txz09PenatSsJCQk8/vjjJCQk4OXlRadOnSx1+vbti1qtZteuXTz88MMViuVG+fn55OfnW57r9XoADAYDBkMZmyreoqL2qrpdeyH9q/3qeh+lf7Vfbe6jojbfNWfMN1rFn5Ocw6VvLuHS2oXA2ECgdvavImz586tomzZPmt544w0WLVpETk4O3bp148cff7QcS0lJITQ01Kq+v7+/5Zi3tzcpKSmWsuJ1UlJSLPWKn1dWHT8/P6vjDg4O+Pj4WNW5WSw3mj17NtOnTy9RvmHDBlxcXEp7O25bfHy8Tdq1F9K/2q+u91H6V/vVxj46HnfEGWfOJZ/jxJoTlnKH3Q644oo+V2/pV23sX2XYon85OTkVqlfppGnSpEm888475db5448/aNGiBQCvv/46MTEx/Pnnn0yfPp2nnnqKH3/8EZWqxDJctc7kyZOtRsH0ej3BwcFERUXh4eFRpa9lMBiIj4+nX79+lpG6ukT6V/vV9T5K/2q/2tzHC2cvcIpTBPoG0mJAC0v5VcNVjnAE74bedO/Xvdb2ryJs+fMrmim6mUonTa+++iojRowot05YWJjle19fX3x9fbnzzjtp2bIlwcHB7Ny5k8jISAICArh48aLVuUXPAwICLF9Lq1P8eFFZYGCgVZ327dtb6ly6dMmqjcLCQlJTU2/6OsVf40Y6nQ5dKetfaLVam/3C2rJteyD9q/3qeh+lf7Vfbeyjg9O1j2sjVrGrTeb7udQ6taW8NvavMmzRv4q2V+m75xo2bEiLFi3KfRS/Lqg4k8m8/HvRdUCRkZFs3brVai4xPj6e8PBwy3RYZGQkGzdutGonPj6eyMhIAEJDQwkICLCqo9fr2bVrl6VOZGQk6enpJCUlWeps2rQJk8lE165dKxyLEEIIURPK3HuuwPy5qnaUDT6qg82uadq1axeJiYncc889eHt7c/LkSaZNm0bTpk0tycywYcOYPn06MTExvPHGGxw8eJAFCxYwf/58Szsvv/wy9957L++99x4PPPAA33zzDbt377YsBaBSqRg/fjyzZs2iefPmhIaGMm3aNIKCghg8eDAALVu2pH///owaNYolS5ZgMBgYO3Ysjz/+OEFBQRWOpSooikJhYSFGo7FS5xkMBhwcHMjLy6v0ubVBfe+fRqPBwcGhTkxbCyGqXql7zwFKgTmJUjnKvx3VwWZJk4uLC//3f//Hm2++SXZ2NoGBgfTv35+pU6daprQ8PT3ZsGEDL774IhEREfj6+hIbG2u1flL37t1ZsWIFU6dOZcqUKTRv3pxVq1bRunVrS52JEyeSnZ3N6NGjSU9P55577mHdunU4OTlZ6ixfvpyxY8fSp08f1Go1Q4YMYeHChZbjFYnldhUUFHDhwoUKX3BWnKIoBAQEcPbs2Tr5wSr9M//NBAYGljlSK4Sov5zvdCbo+SBcWlrfZFQ08iQjTdXDZklTmzZt2LRp003rtW3blm3btpVb59FHH+XRRx8t87hKpWLGjBnMmDGjzDo+Pj6sWLHitmO5VSaTidOnT6PRaAgKCsLR0bFSyYHJZCIrKws3NzfU6rr3x1Gf+6coCgUFBVy+fJnTp0/TvHnzOvkeCCFunUcnDzw6lbzBKOCZAPwe9wMVKCilnCmqkuw9V00KCgowmUwEBwff0nIEJpOJgoICnJyc6uQHan3vn7OzM1qtlj///NNSTwghbkatVaP2NP+bUlfXZ7InkjRVs7qYEIiqIb8bQoiymAwmCtMKQQWODWUKv6bIv9JCCCGEncvYlsEO/x3s67XPqvzy95c58uwRLn59sfQTRZWSpEkIIYSwc0V3z9245EDm7kxS/pWCfmfFFmcUt0em52qJs2fhzBkNrq5Q2iyOnx80blz9cQkhhLC9spKmoiUH5O656iHvci2Qnw9du6ro1cudzp3VRERQ4tG5s7meqHp5eXm8+OKLNGjQADc3N4YMGVJi9fgbjRgxApVKZXloNBr+9re/VVPEQoi6pmhxyxvXaSpa3FLWaaoekjTVAo6OEBwMKlXpt5Oq1ebjsryPbbzyyiv88MMPrFy5kl9++YXz58/zyCOP3PS8/v37c+HCBS5cuMC5c+f47LPPqiFaIURdJCNN9kHe5RqWnV32Iy/PXEelghkzFBSl9P9JmEwwdaq53s3avRWZmZkMHz4cV1dXAgMDmT9/Pr169WL8+PEAfPXVV3Tq1Al3d3cCAgIYNmyY1V5/W7ZsQaVSsX79ejp06ICzszO9e/fm0qVLrF27lpYtW+Ll5cWzzz5rtfBnr169GDduHOPHj8fb2xt/f38+/fRTsrOzGTlyJO7u7jRr1oy1a9dazjEajcTExBAaGoqzszPh4eEsWLDg1joOZGRk8K9//Yv333+f3r17ExERwdKlS9mxYwc7d+4s91ydTkdAQIDl4eXldctxCCHqt7KSJhlpql6SNNUwN7eyH0OGXK8XFVX2SBPAe+9ZP2/SpPQ2b8WECRPYvn07q1evJj4+nm3btrFnzx7LcYPBwMyZM9m/fz+rVq3izJkzpW7qHBcXx6JFi9ixYwdnz55l6NChfPDBB6xYsYIffviBzZs3s2jRIqtzli1bhq+vL7/99hvjxo3j+eef59FHH6V79+7s2bOHqKgonnzySUuyZTKZaNy4MStXruTw4cPExsYyZcoUvvvuO0uby5cvx83NrdxH0SKnSUlJGAwG+vbtazm/RYsWhISEkJCQUO77tmXLFvz8/AgPD+eFF14gNTW10u+9EEJAOSNNsiJ4tZILwWsJlco8/VbWdUu22nkkMzOTZcuWsWLFCvr06QPA0qVLLXv2ATzzzDOW78PCwli4cCGdO3e2rIBdZNasWdx9990AxMTEMHnyZE6ePElYWBgmk4mBAweyefNmJk2aZDmnXbt2TJ06FYDJkyczZ84cfH19GTVqFACxsbF8/PHHHDhwgG7duqHVapk+fbrl/NDQUBISEvjuu+8YOnQoAAMHDrRs1FyWRo0aAZCSkoKjo2OJUSJ/f39SUlLKPL9///488sgjhIaGcvLkSaZMmUJiYiI7d+6U9ZiEEJXm4OWA/1P+aFw0VuUy0lS9JGmqYVlZZR/TWP9tcOJEBoMGebJ/vwqj0Xy8XTv45ZeSdc+cqZr4Tp06hcFgoEuXLpYyT09PwsPDLc+TkpKIi4tj//79pKWlYTKZ/4iTk5Np1aqVpV7btm0t3/v7++Pi4kJYWJilzM/Pj/3791u9fvFzNBoNDRo0oE2bNlbtAFbTgYsXL+bzzz8nOTmZ3NxcCgoKaN++veW4u7s77u7ulX4vKuPxxx+3fN+mTRtat25N8+bN2bJlC/369bPpawsh6h5HX0daLmtZojz8n+E0e78ZGneNbKNSDeS/vDXM1bXsx407abi5waxZCkaj+bnRCG+/bS53dq5Yu1UtOzub6OhoPDw8WL58OYmJiXz//feAeeuY4rRareV7lUpl9byorCjhKu2c0s4r2r+v6LxvvvmG1157jZiYGDZs2MC+ffsYOXKkVSyVmZ4LCAigoKCA9PR0qzguXrxIQEBAhd+nsLAwGjRowIkTJyp8jhBC3IyDpwO6IB0O7jIGUh3kXa5loqLMywskJpq/RkXZ9vXCwsLQarUkJiYSEhICmC+OPnbsGD179uTIkSNcvXqVOXPmEBwcDMDu3bttG1Q5tm/fTvfu3XnhhRcsZSdPnrSqU5npuYiICLRaLRs3bmTItYvMjh49SnJyMpGRkRWO66+//iI1NZXAwMAKnyOEEEUURcGUY0IpVNB4aCq14buoOpI01TIqlXl06aWXzF9t/Xfj7u7O008/zeuvv46Pjw9+fn68+eabqNVqVCoVISEhODo68uGHH/Lcc89x8OBBZs6cadugytG8eXO+/PJL1q9fT2hoKF999RWJiYmEhoZa9ami03Oenp7ExMQwYcIEfHx88PDwYNy4cURGRtKtWzdLvRYtWjB79mwefvhhsrKymD59OkOGDCEgIICTJ08yceJEwsLCiI6OrvI+CyHqPlOOiW1u5hHwHlk90Liar8k4+8FZ8s7kETgyEF0rXU2GWC/I9Fwt1LcvHD5s/lod3n//fSIjI3nwwQfp27cvd999Ny1btsTJyYmGDRvyxRdfsHLlSlq1asWcOXOYN29e9QRWijFjxvDII4/w2GOP0bVrV65evWo16nQr5s+fz4MPPsiQIUPo2bMnAQEB/N///Z9VnaNHj5KRkQGYr706cOAAAwcO5M477yQmJoaOHTuyZs0adDr5R00IUXlFd8+B9QKXl1de5tyCc+Sezq2JsOodGWkSN+Xu7s7y5cstz7Ozs5k+fTqjR48G4IknnuCJJ56wOkdRrl+Q2KtXL6vnYF4x+8ZlCSZNmsTbb79teb5ly5YSsZwp5Qr34m3rdDqWLl3K0qVLrerMnj279M5VgJOTE4sXL2bx4sVl1ikeg7OzM+vXr7c6bjKZ0OtlbyghxK0pnjQVX3ZAFresXpI0iZvau3cvR44coUuXLmRkZDBjxgwABg0aVMORCSFE/aBSqUADGK2TJllyoHpJ0iQqZN68eRw9ehRHR0ciIiLYtm0bvr6+NR2WEELUG2qtGpPRJCNNNUiSJnFTHTp0ICkpqabDEEKIek2lVUGe9TVNMtJUvSQ1FUIIIWqB0rZSkZGm6iUjTUIIIUQt4PuwL6ZsExq361tAyEhT9ZKkSQghhKgFWnzWokRZRGIEpjwTTnc4YcRYA1HVL5I0CSGEELWUU8j1/baMBkmabE0mQYUQQohaQFEUTIUmFJNszFtTJGkSQgghaoHENols1W4lfUs6YE6iTr5+klP/OIUxW0aZqoNMzwkhhBC1gMrB+u45xaBwdt5ZAIJfDwbHGgut3pCRplpi+i/TeXfXu6Uem/nLTOK2xFVvQPXIJ598Qq9evfDw8EClUpGenl6h8xYvXkyTJk1wcnIiMjJS1roSQtwWtdb8kV20TlPRnXMgSw5UF3mXawmNSsPbO99m1tZZVuUzf5lJ7JZYNCpNGWeK25WTk0P//v2ZMmVKhc/59ttvmTBhAm+++SZ79uyhbdu2DBkyhEuXLtkwUiFEXXbjOk1FazSBLDlQXSRpqmHZBdllPvIK8yz1pvacymtdXuPNX95k2qZpZBdkM23TNGK3xDK1x1Re6/5ahdq9FZmZmQwfPhxXV1cCAwOZP38+vXr1Yvz48QB89dVXdOrUCXd3dwICAhg2bJhVcrBlyxZUKhXr16+nQ4cOODs707t3by5dusTatWtp2bIlXl5ePPvss+Tk5FjO69WrF+PGjWP8+PF4e3vj7+/Pp59+SnZ2NiNHjsTd3Z1mzZqxdu1ayzlGo5GYmBhCQ0NxdnYmPDycBQsW3FK/i4wfP55JkybRrVu3Cp/z/vvvM2rUKEaOHEmrVq34+OOPcXFxKbGRsBBCVNSNSZNlpEkFKo0kTdVBkqYa5jbbrczHkO+GWNX9aM9HAMzaNgu32W7M2jbL8vz+5fdb1W2yoEmpbd6KCRMmsH37dlavXk18fDzbtm1jz549luMGg4GZM2eyf/9+Vq1axZkzZxgxYkSJduLi4li0aBE7duzg7NmzDB06lA8++IAVK1bwww8/sHnzZhYtWmR1zrJly/D19eW3335j3LhxPP/88zz66KN0796dPXv2EBUVxZNPPmlJtkwmE40bN2blypUcPnyY2NhYpkyZwnfffWdpc/ny5bi5uZX72LZt2y29VwAFBQUkJSXRt29fS5larebee+8lISHhltsVQtRvZY00qRxV5g19hc3JheCiXJmZmSxbtowVK1bQp08fAJYuXUpQUJClzjPPPGP5PiwsjIULF9K5c2eysrJwc7ueqM2aNYu7774bgJiYGCZPnszJkycJCwvDZDIxcOBANm/ezKRJkyzntGvXjqlTpwIwefJk5syZg6+vL6NGjQIgNjaWjz/+mAMHDtCtWze0Wi3Tp0+3nB8aGkpCQgLfffcdQ4cOBWDgwIF07dq13H43atTolt4vgCtXrmA0GvH397cqb9iwIadOnbrldoUQ9VtZ1zQVlQvbk6SphmVNzirzmEZtfZ3SsdHH+PjAx7z161s4ahwpMBYwtcdUJt0zCbXK+o/mzMtnqiS+U6dOYTAY6NKli6XM09OT8PBwy/OkpCTi4uLYv38/aWlpmEzmP+Tk5GRatWplqde2bVvL9/7+/ri4uBAWFmYp8/PzY//+/VavX/wcjUZDgwYNaNOmjVU7gNV04OLFi/n8889JTk4mNzeXgoIC2rdvbznu7u6Ou7t7pd8LIYSoSR7dPFBpVega6QDrkSZRPSRpqmGujq4VrvvRno94e+fbzOg1g2n3TrNcBO6ocWTavdNuud3bkZ2dTXR0NNHR0SxfvpyGDRuSnJxMdHQ0BQUFVnW1Wq3le5VKZfW8qKwo4SrtnNLOKxqSLjrvm2++4bXXXuO9994jMjISd3d33n33XXbt2mU5Z/ny5YwZM6bcfq1du5YePXrcrPul8vX1RaPRcPHiRavyy5cvlxh9EkKIimryZhOr505hTnT6vRPIWpfVRpKmWmLW1lm8vfNtpt873ZIgFX2N3RJr9bwqhYWFodVqSUxMJCQkBICMjAyOHTtGz549OXLkCFevXmXOnDkEBwcDsHv37iqPo6K2b99O9+7deeGFFyxlJ0+etKpj6+k5R0dHIiIi2LhxI4MHDwbMSd3WrVsZO3bsLbcrhBDFaZw0uLW+tWtVxa2RpKmWMCpGpnSbwtSeU63KixIlo2Kb1WDd3d15+umnef311/Hx8cHPz48333wTtVqNSqUiJCQER0dHPvzwQ5577jkOHjzIzJkzbRJLRTRv3pwvv/yS9evXExoayldffUViYiKhoaFWfarM9FxKSgopKSmcOHECgN9//x13d3dCQkLw8fEBoE+fPjz88MOWpGjChAk8/fTTdOrUiS5dujB//nyys7NLvUBeCCFE7SBXj9USb977Jq93fb3UY9PunUZcrzibvfb7779PZGQkDz74IH379uXuu++mZcuWODk50bBhQ7744gtWrlxJq1atmDNnDvPmzbNZLDczZswYHnnkER577DG6du3K1atXrUadbsWSJUvo0KGD5eLznj170qFDB1avXm2pc/LkSa5cuWJ5/thjjzFv3jxiY2Np3749+/fv5z//+Y9MzwkhbtmxF47xi+4Xkt9JBiD3VC5npp/h/KfnaziyekQRVSYjI0MBlIyMjBLHcnNzlcOHDyu5ubm31LbRaFTS0tIUo9F4u2HetqysLMXT01P57LPPqqxNe+qfLVSkf7f7O1LTCgoKlFWrVikFBQU1HYpNSP9qv9rexyOjjyib2aycnnFaURRFubr+qrKZzUpi+0RFUWp//27Glv0r7/O7OJmeEze1d+9ejhw5QpcuXcjIyGDGjBkADBo0qIYjE0KI+qOsxS3l7rnqI0mTqJB58+Zx9OhRy0XO27Ztw9fXt6bDEkKIeqNoPaYbF7eUfeeqjyRN4qY6dOggm80KIUQNKxppunFxSxlpqj6SngohhBC1QJnbqGglaaoukjQJIYQQtUBZ1zTJ9Fz1kXdaCCGEqAWcmzrj1dsL5zudAdlGpSbINU1CCCFELRDwZAABTwZYnjf8W0PcI9zReGrKOUtUJUmahBBCiFrI0c8RRz/Hmg6jXpHpOSGEEEKICpCkSQghhKgFUr5M4VefXzk87DAA6VvTSZ6XTNqWtBqOrP6QpKk2+vlnaNXK/FXY3CeffEKvXr3w8PBApVKRnp5+03Pi4uJQqVSWh0ajoUuXLrYPVghRZymFCoVphRTqCwFIXZvKqddPcXX11RqOrP6QpKm2URSYMgX++MP8VVFqOqI6Lycnh/79+zNlypRKnXfXXXdx4cIFLly4wLlz51i7dq2NIhRC1AeyjUrNk6SppmVnl/3IyytZd/VqSEw0P09MND/Pzobc3Iq1ewsyMzMZPnw4rq6uBAYGMn/+fHr16sX48eMB+Oqrr+jUqRPu7u4EBAQwbNgwLl26ZDl/y5YtqFQq1q9fT4cOHXB2dqZ3795cunSJtWvX0rJlS7y8vHj22WfJycmxnNerVy/GjRvH+PHj8fb2xt/fn08//ZTs7GxGjhyJu7s7zZo1s0pGjEYjMTExhIaG4uzsTHh4OAsWLLilfhcZP348kyZNolu3bpU6z8HBgYCAAMujQYMGtxWHEKJ+K2txS1mnqfrIO13T3NzKfgwZYlXVs3lz1I88Yn3+4MHmuvffb13epEnpbd6CCRMmsH37dlavXk18fDzbtm1jz549luMGg4GZM2eyf/9+Vq1axZkzZxgxYkSJduLi4li0aBE7duzg7NmzDB06lA8++IAVK1bwww8/sHnzZhYtWmR1zrJly/D19eW3335j3LhxPP/88zz66KN0796dPXv2EBUVxZNPPmlJtkwmE40bN2blypUcPnyY2NhYpkyZwnfffWdpc/ny5bi5uZX72LZt2y29V8UdP36coKAgwsLC+Pvf/87Zs2dvu00hRP11495zlpEmWRG82siSA7WJyVTtL5mZmcmyZctYsWIFffr0AWDp0qUEBQVZ6jzzzDOW78PCwli4cCGdO3cmKysLt2KJ2qxZs7j77rsBiImJYfLkyZw8eZKwsDBMJhMDBw5k8+bNTJo0yXJOu3btmDp1KgCTJ09mzpw5+Pr6MmrUKABiY2P5+OOPOXDgAN26dUOr1TJ9+nTL+aGhoSQkJPDdd98xdOhQAAYOHEjXrl3L7XejRo1u6f0q0rVrV7744gvCw8O5cOEC06dPZ8CAARw8eBBPT8/balsIUT/duPecjDRVP0maalpWVtnHNMUWLFMUjC1aoDl4EJXRaF2nXTtYs8b63DNnqiS8U6dOYTAYrC5i9vT0JDw83PI8KSmJuLg49u/fT1paGqZryV1ycjKtWrWy1Gvbtq3le39/f1xcXAgLC7OU+fn5sX//fqvXL36ORqOhQYMGtGnTxqodwGo6cPHixXz++eckJyeTm5tLQUEB7du3txx3d3fH3d290u9FZdxfbOSvbdu2dO7cmSZNmvDdd99ZEj4hhKiMEtc0GeSapuom6WlNc3Ut++HkdL3ehg047N9vnTABGI2wZw/cOJ1UVptVLDs7m+joaDw8PFi+fDmJiYl8//33ABQUFFjV1Wq1lu9VKpXV86Iy0w2jaaXVubEdwHLeN998w2uvvUZMTAwbNmxg3759jBw50iqW6pqeK87Ly4tmzZpx8uTJKm1XCFF/aH20uHdxx7W1+d9yGWmqfjLSVBsoCqrYWBSVClVpd8up1TBtGkRFgapq/8cRFhaGVqslMTGRkJAQADIyMjh27Bg9e/bkyJEjXL16lTlz5hAcHAzA7t27qzSGyti+fTvdu3fnhRdesJTdmKhUx/TcjbKysjh9+jSBgYFV2q4Qov7w6OpBxK4Iy/MmcU0Iei4I5+bONRhV/VIt6Wl+fj7t27dHpVKxb98+q2MHDhygR48eODk5ERwczNy5c0ucv3LlSlq0aIGTkxNt2rRhzQ1TUYqiEBsbS2BgIM7OzvTt25fjx49b1UlNTWX48OF4eHjg5eVFTEwMWTdMjVUklhpRUABnz5aeMIH5WqezZ831qpi7uztPP/00r7/+Ops3b+bQoUPExMSgVqtRqVSEhITg6OjIhx9+yKlTp1i9ejUzZ86s8jgqqnnz5uzevZv169dz7Ngxpk2bRmLR3YbXFN11V97D2fn6P0IpKSns27ePEydOAPD777+zb98+UlNTLXX69OljdRH7a6+9xi+//MKZM2fYsWMHjzzyCBqNhscff9zG74AQor5wbeWKd29vnIKdbl5ZVIlqSZomTpxodeFwEb1eT1RUFHfccQdJSUm8++67xMXF8cknn1jq7NixgyeeeIKYmBj27t3L4MGDGTx4MAcPHrTUmTt3LgsXLmTJkiXs2rULV1dXoqOjySt2y/7w4cM5dOgQ8fHx/Pjjj2zdupXRo0dXKpYao9Oh7NpF5pYtmBITISmp5CMxEXQ6m7z8+++/T2RkJA8++CB9+/bl7rvvpmXLljg5OdGwYUO++OILVq5cSatWrZgzZw7z5s2zSRwVMWbMGB555BEee+wxunbtytWrV61GnW7FkiVL6NChg+VapJ49e9KhQwdWr15tqXPy5EmuXLlief7XX3/xxBNPEB4eztChQ2nQoAHx8fE0bNjwtmIRQghRgxQbW7NmjdKiRQvl0KFDCqDs3bvXcuyjjz5SvL29lfz8fEvZG2+8oYSHh1ueDx06VHnggQes2uzatasyZswYRVEUxWQyKQEBAcq7775rOZ6enq7odDrl66+/VhRFUQ4fPqwASmJioqXO2rVrFZVKpZw7d67CsdxMRkaGAigZGRkljuXm5iqHDx9WcnNzK9xecUajUUlLS1OMRuMtnV+VsrKyFE9PT+Wzzz6rsjbtqX+2UJH+3e7vSE0rKChQVq1apRQUFNR0KDYh/av9ansfsw5nKTsa71B+a/eboiiKcnHlReWvj/9Sck7nKIpS+/t3M7bsX3mf38XZ9JqmixcvMmrUKFatWoWLi0uJ4wkJCfTs2RNHx+u7NEdHR/POO++QlpaGt7c3CQkJTJgwweq86OhoVq1aBcDp06dJSUmhb9++luOenp507dqVhIQEHn/8cRISEvDy8qJTp06WOn379kWtVrNr1y4efvjhCsVyo/z8fPLz8y3P9Xo9YF63yGAwWNU1GAwoioLJZCpxsXNFKNem5oraqE579+7lyJEjdOnShYyMDMv020MPPVRlsdRk/6pDRfpnMplQFAWDwYCm+J2TtUTR7/yNv/t1hfSv9qvtfSzMLyT/r3yMeUYMBgPJ7yaT9VsWLf+vJQ6NHGp9/27Glv2raJs2S5oURWHEiBE899xzdOrUiTOl3AKfkpJCaGioVVnRLeQpKSl4e3uTkpJiKSteJyUlxVKv+Hll1fHz87M67uDggI+Pj1Wdm8Vyo9mzZ1utCVRkw4YNJZLEotWhs7KyStxVVhmZmZm3fO6tys7O5t133+XEiRNotVrat2/PTz/9hKOjoyVRrCo10b/qVF7/CgoKyM3NZevWrRQWFlZjVFUrPj6+pkOwKelf7Vdb+6g+p8Yddww5BtasWYPbFTc0aNi9bzeF6uv/ZtTW/lWULfpXfDeK8lQ6aZo0aRLvvPNOuXX++OMPNmzYQGZmJpMnT67sS9QakydPthoF0+v1BAcHExUVhYeHh1XdvLw8zp49i5ubG05Olb9oT1EUMjMzcXd3t9xmX13uueceqxXAbaEm+1cdKtK/vLw8nJ2d6dmz5y39jtQ0g8FAfHw8/fr1K7FURF0g/av9ansf807nkUQSGjQMGDCAvVP2kkMOXe7ugtd9XrW+fzdjy/5VdACg0knTq6++WuoWGcWFhYWxadMmEhIS0N1wcXKnTp0YPnw4y5YtIyAggIsXL1odL3oeEBBg+VpaneLHi8qK38598eJFy4KGAQEBVosfAhQWFpKamnrT1yn+GjfS6XQl+gfmtYVu/IEajUZUKhVqtRq1uvLX3xdN6RS1UddI/7DckVja709tUtvjvxnpX+1XW/todDGv06cYFLRarWWRS62LdX9qa/8qyhb9q2h7lf50atiwIS1atCj34ejoyMKFC9m/fz/79u1j3759lmUCvv32W9566y0AIiMj2bp1q9VcYnx8POHh4ZbpsMjISDZu3GgVQ3x8PJGRkYB5m4yAgACrOnq9nl27dlnqREZGkp6eTlJSkqXOpk2bMJlMlvV6KhKLEEIIUVNUDtdXBFcUxZI0yeKW1cdm73RISAitW7e2PO68804AmjZtSuPGjQEYNmwYjo6OxMTEcOjQIb799lsWLFhgNeX18ssvs27dOt577z2OHDlCXFwcu3fvZuzYsYD5f+7jx49n1qxZrF69mt9//52nnnqKoKAgBg8eDEDLli3p378/o0aN4rfffmP79u2MHTuWxx9/3LIUQkViEUIIIWpK0Ya9AIpRub5hr2yjUm1qdEVwT09PNmzYwIsvvkhERAS+vr7ExsZarZ/UvXt3VqxYwdSpU5kyZQrNmzdn1apVtG7d2lJn4sSJZGdnM3r0aNLT07nnnntYt26d1XUhy5cvZ+zYsfTp0we1Ws2QIUNYuHBhpWIRQgghaopKp8LlLhdz8mSUbVRqQrUlTU2aNLHcdl1c27Ztb7rP16OPPsqjjz5a5nGVSsWMGTOYMWNGmXV8fHxYsWJFua9TkViEEEKImuDg5kCXg9c3T2/1TSuM2UZ0wbZZ2FiUJHvPCSGEELWQdx+53ra6yZheHaAoCvl1cEFIIYQQwp5I0lSLKYrC+tRUuu7Zwx0JCZwttteeqBqpqamMGzeO8PBwnJ2dCQkJ4aWXXiIjI6Pc85QbNpGOiori5MmT1RS1EKKuSmyXyM5mO8k/l8+Ff10g5asUywXhwvYkaaqFiidL/Q8cICkzk4sGA5fr6NL5Nen8+fOcP3+eefPmcfDgQb744gvWrVtHTExMuefduIm0i4sLQ4YMsdpEWgghKiv3RC55J/MoTC/k6LNHOfLUEUz5kjRVF0maali20VjmI89otKqbVVjI/65coVNSEv0PHGDPtS05SvtzKavNW5GZmcnw4cNxdXUlMDCQ+fPn06tXL8aPHw/AV199RadOnXB3dycgIIBhw4ZZLSa6ZcsWVCoV69evp0OHDjg7O9O7d28uXbrE2rVradmyJV5eXjz77LNWS9n36tWLcePGMX78eLy9vfH39+fTTz8lOzubkSNH4u7uTrNmzVi7dq3lHKPRSExMDKGhoTg7OxMeHs6CBQtuqd8ArVu35r///S8PPfQQTZs2pXfv3rz11lv88MMPZW51oigKH3zwAVOnTmXQoEG0bduWZcuWkZKSYtkzUQghboVKa15ewJhz/d9zuXuu+siF4DXMrZy79Qb4+PBT27YA/JyWRv+DByl+/2F5KVCTnTu5UsrIk9KrV6VjnDBhAtu3b2f16tX4+/sTGxvLnj17LCuuGwwGZs6cSXh4OJcuXWLChAmMGDHCsqBpkbi4OBYtWoSLiwtDhw5l6NCh6HQ6VqxYgV6v55FHHmHRokVMmjTJcs6yZcuYOHEiv/32G99++y3PP/8833//PQ8//DBTpkxh/vz5PPnkkyQnJ+Pi4oLJZKJx48asXLmSBg0asGPHDkaPHk1gYCBDhw4FzMtPjBkzptw+r127lh49epR6LCMjAw8PDxwcSv/zKWsT6YiICHbu3MmwYcNu+p4LIURp1Fo1RowYs69/AhQlUsL2JGmqJcafPEnJBRtsLzMzk2XLlrFixQr69OkDwNKlSy2LggI888wzlu/DwsJYuHAhnTt3JisrCzc3N8uxWbNmcffddwMQExPD5MmTOXnyJGFhYZhMJgYOHMjmzZutkqZ27doxdepUwLzX35w5c/D19WXUqFEAxMbG8vHHH3PgwAG6deuGVqu12kQ5NDSUhIQEvvvuO0vSNHDgQMtK8GVp1KhRqeVXrlxh5syZ5a7fVdYm0n5+fpZjQghxK4oSJFPOtYUtHVSo1JI0VRdJmmpYVhmjGQCaYt9/0LQpE0+cYH9uLhrKH2UCONOtW1WEx6lTpzAYDHTpcn1tEE9PT8LDwy3Pk5KSiIuLY//+/aSlpVn2WUtOTqZVq1aWem2vjZqBOaFwcXEhLCzMUubn58f+/futXr/4ORqNhgYNGtCmTRurdgCr6cDFixfz+eefk5ycTG5uLgUFBZZRMQB3d3fc3d0r/V7o9XoeeOABWrVqRVxcXKXPF0KI22WZnrs20iSrgVcvmQitYa4aTZkPJ831tKmvtzeb77yTNa1b0/HaB76mrEbLabeqZWdnEx0djYeHB8uXLycxMZHvv/8egIKCAqu6xTdELNqYtjiVSmVJuEo7p7TzVKpr/+u6dt4333zDa6+9RkxMDBs2bGDfvn2MHDnSKpbly5fj5uZW7uPGRU4zMzPp378/7u7ufP/99+Vu7lh8E+niLl26VObmz0IIURE3Jk1yPVP1kpGmWkSlUhHt40P/Bg3YkJbGtNOnSczMRE3pF4NXhbCwMLRaLYmJiYSEhADma3qOHTtGz549OXLkCFevXmXOnDkEBwcDsHv3bhtFc3Pbt2+ne/fuvPDCC5ayG2/1r+z0nF6vJzo6Gp1Ox+rVq6225ylN8U2ki0a49Ho9SUlJvPjii5XskRBCXOcc6mz+z+K16zXkeqbqJUlTLVSUPEV5e1uSp7N5efiVM/pxq9zd3Xn66ad5/fXX8fHxwc/PjzfffBO1Wo1KpSIkJARHR0c+/PBDnnvuOQ4ePMjMmTOrPI6Kat68OV9++SXr168nNDSUr776isTEREJDQ636VNHpOb1eT1RUFDk5Ofz73/9Gr9ej1+sBaNiwIZpro3ctWrRg9uzZPPzww1abSDdv3pzQ0FCmTp1KQECAZRNpIYS4Fe3i2wFQmFGIg4dD+VMOospJ0lSLFU+eChQFndo2w7Tvv/8+zz33HA8++CAeHh5MnDiRs2fP4uTkRMOGDfniiy+YMmUKCxcupGPHjsybN4+BAwfaJJabGTNmDHv37uWxxx5DpVLxxBNP8MILL1gtS1AZe/bsYdeuXQA0a9bM6tjp06dp0qQJAEePHrVa8LK0TaT/85//3HSUSgghKsLB04GGQxrWdBj1jkopbRddcUv0ej2enp6WW9KLy8vL4/Tp04SGht7SB6fJZEKv1+Ph4YHaRslRRWVnZ9OoUSPee++9my7yWFH21D9bqEj/bvd3pKYZDAbWrFnDgAEDyr3mq7aS/tV+db2P0r9bV97nd3Ey0iRuau/evRw5coQuXbqQkZHBjBkzABg0aFANRyaEEPXLkWePkJmYSfCrwagcVTg2dJSNe6uRJE2iQubNm8fRo0dxdHQkIiKCbdu24evrW9NhCSFEvZJ3Mo/sA9mkbUzj4pcXcevoRqekTjUdVr0hSZO4qQ4dOpCUlFTTYQghRL0nSw7ULHm3hRBCiFrCsiJ49rUVwWVxy2olSZMQQghRS8hIU82Sd1sIIYSoJdRa88e2bKNSMyRpEkIIIWoJGWmqWfJuCyGEELWEtoEWx0BHVBpz8iQjTdVL7p4TQgghaonmHzan+YfNyT6STeauTHQhupoOqV6RpKmWMOWbkMXbhRBCALi2cMW1hWtNh1HvyPRcLZB3No9dobs41ucYqetTJXmqRqmpqYwbN47w8HCcnZ0JCQnhpZdestpnrjQjRoxApVJZHhqNhr/97W/VFLUQQghbkJGmWsBw2YDhogHDJQMHBxzEvbM7oTND8Y7yRqWS+WxbOn/+POfPn2fevHm0atWKP//8k+eee47z58/zn//8p9xz+/fvz9KlSwHz3nMFBQXVEbIQog4799E5Lv77Im7t3PB5wAfnZs4y4lSNZKSphhmzjWU/8ozWla8NMGXuyeRA/wMkdUriyv+uUJhViDHXWKF2b0VmZibDhw/H1dWVwMBA5s+fT69evRg/fjwAX331FZ06dcLd3Z2AgACGDRvGpUuXLOdv2bIFlUrF+vXr6dChA87OzvTu3ZtLly6xdu1aWrZsiZeXF88++yw5OTmW83r16sW4ceMYP3483t7e+Pv78+mnn5Kdnc3IkSNxd3enWbNmrF279nq/jUZiYmIIDQ3F2dmZ8PBwFixYcEv9BmjdujX//e9/eeihh2jatCm9e/fmrbfe4ocffqCwsLDcc3U6HQEBAZaHl5fXLcchhBAAecl56BP0nF9ynoMPHeTCZxdqOqR6RUaaatg2t21lHvMZ4EPbn9qWPHAt98nak8XBwQcBcG3rSuf9nS1VdjbZieGKocSpvZRelY5xwoQJbN++ndWrV+Pv709sbCx79uyhffv2gHnn6ZkzZxIeHs6lS5eYMGECI0aMYM2aNVbtxMXFsWjRIlxcXBg6dChDhw5Fp9OxYsUK9Ho9jzzyCIsWLWLSpEmWc5YtW8bEiRP57bff+Pbbb3n++ef5/vvvefjhh5kyZQrz58/nySefJDk5GRcXF0wmE40bN2blypU0aNCAHTt2MHr0aAIDAxk6dCgAy5cvZ8yYMeX2ee3atfTo0aPUY0W7YDs4lP/ns2XLFvz8/PD29ua+++5j4sSJ5e6eLYQQN1O0TpPluSw5UK0kaaojck/k2qTdzMxMli1bxooVK+jTpw8AS5cuJSgoyFLnmWeesXwfFhbGwoUL6dy5M1lZWbi5uVmOzZo1i7vvvhuAmJgYJk+ezMmTJwkLC8NkMjFw4EA2b95slTS1a9eOqVOnAjB58mTmzJmDr68vo0aNAiA2NpaPP/6YAwcO0K1bN7RaLdOnT7ecHxoaSkJCAt99950laRo4cCBdu3Ytt9+NGjUqtfzKlSvMnDmT0aNHl3t+//79eeSRRwgNDeXkyZNMmTKFxMREdu7ciVot/8gJIW5N0TpNluey5EC1kqSphvXIKn00AwDNTU7WAEZw6+hGkxlNrA51O9PtdkMD4NSpUxgMBrp06WIp8/T0JDw83PI8KSmJuLg49u/fT1paGiaTeU+k5ORkWrVqZanXtu31UTN/f39cXFwICwuzlPn5+bF//36r1y9+jkajoUGDBrRp08aqHcBqOnDx4sV8/vnnJCcnk5ubS0FBgWVUDMDd3R13d/dKvxd6vZ4HHniAVq1aERcXV27dxx9/3PJ9mzZtaN26Nc2bN2fLli3069ev0q8thBBQMmmSkabqJe92DdO4asp+OJWRNV0rdu/oTtt1bYnYHYHvA74VareqZWdnEx0djYeHB8uXLycxMZHvv/8eoMSFz1qt1vK9SqWyel5UVpRwlXZOaecVXQhfdN4333zDa6+9RkxMDBs2bGDfvn2MHDnSKpbly5fj5uZW7mPbNutp08zMTPr374+7uzvff/99ibhuJiwsjAYNGnDixIlKnSeEEMXJSFPNkpGm2kQFKOZkqbrungsLC0Or1ZKYmEhISAhgvqbn2LFj9OzZkyNHjnD16lXmzJlDcHAwALt377ZpTOXZvn073bt354UXXrCUnTx50qpOZafn9Ho90dHR6HQ6Vq9ejZOTU6Xj+uuvv0hNTSUwMLDS5wohRBG5pqlmSdJUC2j9tGj9tTgEOdD0raY06N+g2pYacHd35+mnn+b111/Hx8cHPz8/3nzzTdRqNSqVipCQEBwdHfnwww957rnnOHjwIDNnzqyW2ErTvHlzvvzyS9avX09oaChfffUViYmJhIaGWvWpotNzer2eqKgocnJy+Pe//41er0ev1wPQsGFDNBrz6F2LFi2YPXs2Dz/8MFlZWUyfPp0hQ4YQEBDAyZMnmThxImFhYURHR1d9p4UQ9YbaRY3GQ4NRLxv21gRJmmoBp8ZOdD3dlcy8TDw9Pat9bab333+f5557jgcffBAPDw8mTpzI2bNncXJyomHDhnzxxRdMmTKFhQsX0rFjR+bNm8fAgQOrNcYiY8aMYe/evTz22GOoVCqeeOIJXnjhBatlCSpjz5497Nq1C4BmzZpZHTt9+jRNmjQB4OjRo5YFLzUaDQcOHGDZsmWkp6cTFBREv379eP3119HpZMsDIcStCxoVRNCoIFI3pJJ7IhevHl41HVK9olJkeekqo9fr8fT0tNySXlxeXh6nT58mNDT0lqZ3TCYTer0eDw+PGr/7Kjs7m0aNGvHee+8RExNTJW3aU/9soSL9u93fkZpmMBhYs2YNAwYMqPQ1X7WB9K/2q+t9lP7duvI+v4uTkSZxU3v37uXIkSN06dKFjIwMZsyYAcCgQYNqODIhhBCi+kjSJCpk3rx5HD16FEdHRyIiIti2bRu+vr43P1EIIUSVSd+Wzp8z/sSYbST0rVDc2rqhbVD3RpXslSRN4qY6dOhAUlJSTYchhBD1nuGKgbSf0wDY33s/bX5sQ4MHGtRwVPVH3bt4RAghhKijZJ2mmiVJkxBCCFFLyDpNNUvebSGEEKKWkJGmmiVJkxBCCFFLyN5zNUvebSGEEKKWkJGmmiVJkxBCCFFLqLVqy6btICNN1U3ebSFuYsyYMTRt2hRnZ2caNmzIoEGDOHLkSLnnKIpCbGwsgYGBODs7ExUVVWLjYCGEqCz3CHd6Ffai+eLmhM0NQ+snazRVJ0maaqH8/AucPh1Hfv6Fmg6lXoiIiGDp0qX88ccfrF+/HkVRiIqKwmg0lnnO3LlzWbhwIUuWLGHXrl24uLgwZMgQ8vLyqjFyIURd1eiFRoS8HoLWW5Km6iRJUy1UUHCBP/+cTkFB9SRNmZmZDB8+HFdXVwIDA5k/fz69evVi/PjxAHz11Vd06tQJd3d3AgICGDZsGJcuXbKcv2XLFlQqFevXr6dDhw44OzvTu3dvLl26xNq1a2nZsiVeXl48++yz5OTkWM7r1asX48aNY/z48Xh7e+Pv78+nn35KdnY2I0eOxN3dnWbNmlltxms0GomJiSE0NBRnZ2fCw8NZsGDBbfV/9OjR9OzZkyZNmtCxY0dmzZrF2bNnOXPmTKn1FUXhgw8+YOrUqQwaNIi2bduybNkyUlJSWLVq1W3FIoQQouZI0lTDjMbsch55pdY1mXIBMJlyi9XNrVC7t2LChAls376d1atXEx8fz7Zt29izZ4/luMFgYObMmezfv59Vq1Zx5swZRowYUaKduLg4Fi1axI4dOzh79ixDhw7lgw8+YMWKFfzwww9s3ryZRYsWWZ2zbNkyfH19+e233xg3bhzPP/88jz76KN27d2fPnj1ERUXx5JNPWpItk8lE48aNWblyJYcPHyY2NpYpU6bw3XffWdpcvnw5bm5u5T62bdtW6nuRnZ3N0qVLCQ0NJTg4uNQ6p0+fJiUlhb59+1rKPD09iYiIYOfOnRV+34UQ4kYFVwr4feDvbPfbjv43PYpRqemQ6hXZRqWGbdvmVuYxH58BtG37E2Cekjt4sBmKcj2R2rv3Hsv37u7diIhIsDzfubMJBsOVEm326lW5P7DMzEyWLVvGihUr6NOnDwBLly4lKCjIUueZZ56xfB8WFsbChQvp3LkzWVlZuLld79+sWbO4++67AYiJiWHy5MmcPHmSsLAwTCYTAwcOZPPmzUyaNMlyTrt27Zg6dSoAkydPZs6cOfj6+jJq1CgAYmNj+fjjjzlw4ADdunVDq9Uyffp0y/mhoaEkJCTw3XffMXToUAAGDhxI165dy+13o0aNrJ5/9NFHTJw4kezsbMLDw4mPj8fR0bHUc1NSUgDw9/e3Kvfz87McE0KIW6EUKFz94SoAe7ruoUdWDzSumpucJaqKJE21xIULn1glTDey1VTdqVOnMBgMdOnSxVLm6elJeHi45XlSUhJxcXHs37+ftLQ0TCYTAMnJybRq1cpSr23btpbv/f39cXFxISwszFLm5+fH/v37rV6/+DkajYYGDRrQpk0bq3YAq+nAxYsX8/nnn5OcnExubi4FBQW0b9/ectzd3R13d/dKvQ/Dhw+nX79+XLhwgXnz5jF06FC2b9+Ok5NTpdoRQojbIUsO1CxJmmpYjx5Z5Ry9/r+HwMDRODpG4urqSk7OAY4fH0vz5otwc2sPgKNjoNWZ3bqdqfpgS5GdnU10dDTR0dEsX76chg0bkpycTHR0NAUFBVZ1tdrrFyyqVCqr50VlRQlXaeeUdp5KZf4Ho+i8b775htdee4333nuPyMhI3N3deffdd9m1a5flnOXLlzNmzJhy+7V27Vp69Ohhee7p6YmnpyfNmzenW7dueHt78/333/PEE0+UODcgIACAixcvEhh4/edy6dIlIiIiyn1dIYQoT4mkyUGSpuokSVMN02hcK1RPpwvEzc0VDw8PHBzM53h4ROLu3vG22r2ZsLAwtFotiYmJhISEAJCRkcGxY8fo2bMnR44c4erVq8yZM8dyjc/u3bur5LVvxfbt2+nevTsvvPCCpezGW/1vZXquOEVRUBSF/Pz8Uo+HhoYSEBDAxo0bLSNcer2epKQkXnzxxQr2RAghSrpx77mi/ziK6iFJkyiXu7s7Tz/9NK+//jo+Pj74+fnx5ptvolarUalUhISE4OjoyIcffshzzz3HwYMHmTlzZo3F27x5c7788kvWr19PaGgoX331FYmJiYSGhlr1qaLTc6dOneLbb78lKiqKhg0b8tdffzFnzhycnZ0ZMGCApV6LFi2YPXs2Dz/8MCqVivHjxzNr1iyaN29OaGgoU6dOJSAggMGDB1d1l4UQ9ciNI02iesndc7WQo2Mgd9zxZokpOVt5//33iYyM5MEHH6Rv377cfffdtGzZEicnJxo2bMgXX3zBypUradWqFXPmzGHevHnVEldpxowZwyOPPMJjjz1G165duXr1qtWoU2U5OTmxbds2BgwYQLNmzXjsscdwd3dnx44d+Pn5WeodPXqUjIwMy/OJEycybtw4Ro8eTefOncnOzuY///mPXAMlhLgtMh1Xs1SKosj9ilVEr9fj6elJRkYGHh4eVsfy8vI4ffo0oaGht/TBaTKZ0Ov1eHh4oFbXbK6bnZ1No0aNeO+994iJiamSNu2pf7ZQkf7d7u9ITTMYDKxZs4YBAwaUuBatLpD+1X51pY9bVFss3/dSelm+ryv9K4st+1fe53dxMj0nbmrv3r0cOXKELl26kJGRwYwZMwAYNGhQDUcmhBD1T7cz3Uj5MkWWGqgBkjSJCpk3bx5Hjx7F0dGRiIgItm3bhq+vb02HJYQQ9Y7THU40mdakpsOol2w6D9KkSRNUKpXVY86cOVZ1Dhw4QI8ePXByciI4OJi5c+eWaGflypW0aNECJycn2rRpw5o1a6yO37g5at++fTl+/LhVndTUVIYPH46HhwdeXl7ExMSQlWV9u39FYqmPOnToQFJSEllZWaSmphIfH2+1VpIQQghRH9j84pEZM2Zw4cIFy2PcuHGWY3q9nqioKO644w6SkpJ49913iYuL45NPPrHU2bFjB0888QQxMTHs3buXwYMHM3jwYA4ePGipc+PmqK6urkRHR1ttjjp8+HAOHTpEfHw8P/74I1u3bmX06NGVikUIIYSoaX889Qe7wneRtimtpkOpd2w+PVe0iWtpli9fTkFBAZ9//jmOjo7cdddd7Nu3j/fff9+S0CxYsID+/fvz+uuvAzBz5kzi4+NZtGgRS5YsKbE5KsCXX36Jv78/q1at4vHHH+ePP/5g3bp1JCYm0qlTJwA+/PBDBgwYwLx58wgKCqpQLEIIIURNu/jVRQD299tPL2Ovmg2mnrF50jRnzhxmzpxJSEgIw4YN45VXXsHBwfyyCQkJ9OzZ02oPr+joaN555x3S0tLw9vYmISGBCRMmWLUZHR1t2S2+rM1Ru3btSkJCAo8//jgJCQl4eXlZEiaAvn37olar2bVrFw8//HCFYrlRfn6+1QKHer0eMF/hbzAYrOoaDAYURcFkMpVY9boiim5yLGqjrpH+me+wUxQFg8GARlP7LvAs+p2/8Xe/rpD+1X51ro8q677Uuf7dwJb9q2ibNk2aXnrpJTp27IiPjw87duxg8uTJXLhwgffffx8wb2xafNFBuL6XWEpKCt7e3qSkpJTY+NTf39+y8WlZm6PeWKf4mjoADg4O+Pj4WNW5WSw3mj17ttXmsEU2bNiAi4tLidcLCAggKyurxPYilZGZmXnL59YG9bl/BQUF5ObmsnXrVgoLC6sxqqoVHx9f0yHYlPSv9qvtffTEEwAFpcQ1vlD7+3cztuhfTk5OhepVOmmaNGkS77zzTrl1/vjjD1q0aGE1QtS2bVscHR0ZM2YMs2fPRqfTVfal7c7kyZOt+qjX6wkODiYqKqrUdZrOnj2Lm5vbLa3BoygKmZmZuLu718ll86V/5t8RZ2dnevbsWWvXaYqPj6dfv351do0Y6V/tVlf6uJ3tAKjVaqudCepK/8piy/4VzRTdTKWTpldffZURI0aUW6f4zvXFde3alcLCQs6cOUN4eDgBAQFcvHjRqk7R86LroMqqU/x4UVnxzVEvXrxo2fcrICCAS5cuWbVRWFhIamrqTV+n+GvcSKfTlZr8abXaEj9Qo9GISqVCrVbf0uKNRVM6RW3UNdI/LFvTlPb7U5vU9vhvRvpX+9WZPqpLbmoOdah/ZbBF/yraXqU/nRo2bEiLFi3KfRS/Lqi4ffv2oVarLVNlkZGRbN261WouMT4+nvDwcMt0WGRkJBs3brRqJz4+nsjISMB6c9Qier2eXbt2WepERkaSnp5OUlKSpc6mTZswmUyWjVsrEosQQghhL+riqLy9s9l/6RMSEvjggw/Yv38/p06dYvny5bzyyiv8/e9/tyQhw4YNw9HRkZiYGA4dOsS3337LggULrKa8Xn75ZdatW8d7773HkSNHiIuLY/fu3YwdOxbAanPU1atX8/vvv/PUU08RFBRk2Ry1ZcuW9O/fn1GjRvHbb7+xfft2xo4dy+OPP05QUFCFYxH105gxY2jatCnOzs40bNiQQYMGceTIkXLPGTFihNX6ZBqNhr/97W/VFLEQQghbsFnSpNPp+Oabb7j33nu56667eOutt3jllVes1j3y9PRkw4YNnD59moiICF599VViY2OtbvHv3r07K1as4JNPPqFdu3b85z//YdWqVbRu3dpS58bNUbOysli3bp3VdSHLly+nRYsW9OnThwEDBnDPPfdUOhZ7sXv3bnr37s3u3btrOpR6ISIigqVLl/LHH3+wfv16FEUhKioKo9FY7nn9+/e3rE927tw5Pvvss2qKWAhRl7VZ24ZGYxtx56d31nQo9Y8iqkxGRoYCKBkZGSWO5ebmKocPH1Zyc3NvqW2j0aikpaUpRqNRGTdunAIoL7300u2GXCF6vV4ZNmyY4uLiogQEBCjvv/++cu+99yovv/yyoiiK8uWXXyoRERGKm5ub4u/vrzzxxBPKxYsXLedv3rxZAZR169Yp7du3V5ycnJT77rtPuXjxorJmzRqlRYsWiru7uzJkyBAlMzPTct69996rjB07Vnn55ZcVLy8vxc/PT/nkk0+UrKwsZcSIEYqbm5vStGlTZc2aNZZzCgv/v707DYriatsAfA/LMKAsyirLwKAI7qUoBE30h6ivmGjUcqkiBqNJXDDBmKiUlttrGaiKsTRqmUqiGCNKxAgu0U8RFQGNIrJIDKsoGFGMhkVAQeb5flD0yyjogGDT7XNVdQndZ2bOzcGZh15OP6U5c+aQm5sbqVQq6t27N23evLldfx4ZGRkEgPLz81tsExQURJMmTRK+bzp+LXnV3xGx1dbWUmxsLNXW1ordlQ7B+aRP7hk5X9u96PO7KfmdcSsxVVVVLS5NZzS/desWLl68iOTkZERFRQEA9u/fj+TkZCQlJSEnJ0ev522LJUuWIDk5GUeOHEFcXBwSExNx9epVYXtdXR3Wr1+PjIwMxMbG4ubNm81eLLB27Vps27YNFy5cQHFxMaZPn47Nmzdj3759OHr0KM6ePYtt27bpPObnn3+GjY0NLl++jM8++wwLFizAtGnTMHz4cFy9ehVjx47FrFmzhMtFtVotnJ2dER0djevXr2P16tVYsWIFDhw4IDxnZGQkunbt+sIlMTGx2Z9FVVUVIiIioNFo4OLi8sKf27lz52BnZwdPT08sXLgQDx8+1PdHzhhjOrRPtMJ8b0xE7V6uvcHasqcJQItLQECAXu0al6ZsbGxe2kYfFRUVZGxsTNHR0cK6srIyMjMzE/Y0PSslJYUACHuNGvc0nT59WmgTFhZGAKigoICIGvbEzJ49m8aOHSu0GTVqFL399tvC90+fPqUuXbrQrFmzhHUlJSUEgC5evNhihuDgYJo6dapOpry8vBcu1dXVOs+xfft26tKlCwEgT0/PF+5lIiLav38/HT58mDIzMykmJob69OlDQ4YMeeFfSLynqXPjfNIn1Yw1RTWUZJ9EV4ZdoQf/94AKVhfQ1XeuUulvpTrtpJpPX51hT1OHzwjO2seePXvw4Ycftrjdy8urQ173xo0bqKurg4+Pj7DO0tISnp6ewvepqalYu3YtMjIy8O+//wqX1xcVFaFv375Cu4EDBwpf29vbw8zMTGd6Cjs7O2RkZOi8ftPHGBoawtraWudmwY0TkDadUmL79u3YtWsXioqKUFNTg9raWmH6CaDh1j7m5uat+jkEBgZizJgxKCkpwcaNGzF9+nQkJye3OJ/SzJkzha8HDBiA/v37w8PDA+fOncOYMWNa9dqMsTdb3f061N2rQ939OmT+J1NYX5lWCdsptiL27M3Dh+dE9ujRoxaX3377TWgXGBiIEydONPscSUlJOofLAODmzZvNPmd7q6qqwrhx42BhYYHIyEikpKQgJiYGAJ6b+bzpPBiN8xE1pVAonrvFSHNtnn0e4H/zIEVFReGrr77C3LlzcerUKaSnp+Ojjz7S6UtbDs9ZWlrCw8MDI0eOxMGDB5GdnS3k1Ie7uzusra2Rn5+v92MYY0zHM3dg0lZr8fDkQz5s9xrxniaRdenSRe+2pqamABomQdRqtcK/pqamwra2PO+LuLu7w9jYGCkpKVCr1QCA8vJy5ObmYuTIkcjOzsaDBw8QHh4unOMj5lV9ycnJGD58OBYuXCisKygo0GkzceJEYX6uljg5ObW4jYhARDr3HXyZ27dv4+HDhzoTsDLG2CvRApn/yYT5MHNovtbAfFTr9qCz1uOiSUJsbGxgb28PtVqNuXPnYufOnSguLn7uvnrtydzcHEFBQVi6dCm6d+8OOzs7rFmzRpi9Wq1WQ6lUYuvWrZg/fz6ysrKwfv36DuvPy3h4eGDPnj04efIkNBoNfvnlF6SkpOjcV7A1h+du3LiBX3/9FWPHjoWtrS1u376N8PBwmJqa6ty+wMvLC2FhYZg8eTIePXqEdevWYerUqXBwcEBBQQGWLVsGd3d3jBs3rt0zM8bebJUplcj/PB+DMwaL3RXZ48NzEuLk5ITCwkJcunQJ8+bNw6VLl3Dz5k04Ozt36Otu2rQJfn5+ePfdd+Hv748RI0agT58+UKlUsLW1xe7duxEdHY2+ffsiPDwcGzdu7ND+vMi8efMwZcoUzJgxA76+vnjw4IHOXqfWUqlUSExMREBAAHr16oUZM2bA3NwcFy5c0ClWc3JyUF5eDqDh3KvMzExMnDgRvXv3xty5czFkyBAcP35cFvdcZIx1EoYN/5gPM0ev73qJ25c3hIL4YGi7qaiogKWlJcrLy5u9YW9hYSE0Gk2bbsaq1WpRUVEBCwsL0e/NVlVVBScnJ3z77beYO3duuzxnZ8rXEfTJ96q/I2Krq6vD8ePHERAQIMv7XnE+6ZNqxsqrlUj1/t9twGAIoL6hWNKs16Db2G5QKBSSzaevjsz3os/vpvjwHHuptLQ0ZGdnw8fHB+Xl5fjvf/8LAJg0aZLIPWOMsTeIAQAtYD5Et1hirw8XTUwvGzduRE5ODpRKJby9vZGYmAgbGxuxu8UYY7JnbGcMYwdjqFxUXCyJjIsm9lKDBw9GamrqyxsyxhhrdypnFfxu+kGhVHCxJDIumhhjjLFOzsBEfud6ShGPAmOMMcaYHrhoes2enfGasUb8u8EYY50bH557TZRKJQwMDHDnzh3Y2tpCqVS26ti0VqtFbW0tHj9+LNtL8t/UfESE2tpa3L9/HwYGBlAqlSL1kjHG2Itw0fSaGBgYQKPRoKSkBHfu3Gn144kINTU1MDU1leWJgJwPMDMzg1qtlmXRyBhjcsBF02ukVCqhVqvx9OlT1NfXt+qxdXV1OH/+PEaOHCnbScve5HyGhoYwMjKSZcHIGGNywUXTa6ZQKGBsbNzqwsDQ0BBPnz6FSqWSZVHB+RhjjHV2fByAMcYYY0wPXDQxxhhjjOmBiybGGGOMMT3wOU3tiIgANNwtub3V1dWhuroaFRUVsjwnhvNJn9wzcj7pk3tGztd2jZ/bjZ/jLeGiqR1VVlYCAFxcXETuCWOMMcZaq7KyEpaWli1uV9DLyiqmN61Wizt37sDc3LzdLx2vqKiAi4sLiouLYWFh0a7P3RlwPumTe0bOJ31yz8j52o6IUFlZCUdHxxfOlcd7mtqRgYEBnJ2dO/Q1LCwsZPmfoRHnkz65Z+R80if3jJyvbV60h6kRnwjOGGOMMaYHLpoYY4wxxvTARZNEmJiYYM2aNTAxMRG7Kx2C80mf3DNyPumTe0bO1/H4RHDGGGOMMT3wnibGGGOMMT1w0cQYY4wxpgcumhhjjDHG9MBFE2OMMcaYHrhoYowxxhjTAxdNErB9+3a4ublBpVLB19cXly9fFrtLbXb+/Hm89957cHR0hEKhQGxsrM52IsLq1avRo0cPmJqawt/fH3l5eeJ0tpXCwsIwbNgwmJubw87ODu+//z5ycnJ02jx+/BjBwcGwtrZG165dMXXqVNy7d0+kHrfejh07MHDgQGFGXj8/P5w4cULYLvV8zwoPD4dCocDixYuFdVLPuHbtWigUCp3Fy8tL2C71fADw999/44MPPoC1tTVMTU0xYMAAXLlyRdgu5fcZNze358ZPoVAgODgYgDzGr76+HqtWrYJGo4GpqSl69uyJ9evX69xMV7QxJNapRUVFkVKppF27dtGff/5Jn3zyCVlZWdG9e/fE7lqbHD9+nFauXEmHDh0iABQTE6OzPTw8nCwtLSk2NpYyMjJo4sSJpNFoqKamRpwOt8K4ceMoIiKCsrKyKD09nQICAkitVtOjR4+ENvPnzycXFxeKj4+nK1eu0FtvvUXDhw8Xsdetc+TIEfr9998pNzeXcnJyaMWKFWRsbExZWVlEJP18TV2+fJnc3Nxo4MCBFBISIqyXesY1a9ZQv379qKSkRFju378vbJd6vocPH5KrqyvNnj2bLl26RDdu3KCTJ09Sfn6+0EbK7zOlpaU6YxcXF0cA6OzZs0Qk/fEjItqwYQNZW1vTsWPHqLCwkKKjo6lr1660ZcsWoY1YY8hFUyfn4+NDwcHBwvf19fXk6OhIYWFhIvaqfTxbNGm1WnJwcKBvvvlGWFdWVkYmJia0f/9+EXr4akpLSwkAJSQkEFFDFmNjY4qOjhba/PXXXwSALl68KFY3X1m3bt3op59+klW+yspK8vDwoLi4OBo1apRQNMkh45o1a2jQoEHNbpNDvuXLl9Pbb7/d4na5vc+EhIRQz549SavVymL8iIgmTJhAc+bM0Vk3ZcoUCgwMJCJxx5APz3VitbW1SE1Nhb+/v7DOwMAA/v7+uHjxoog96xiFhYW4e/euTl5LS0v4+vpKMm95eTkAoHv37gCA1NRU1NXV6eTz8vKCWq2WZL76+npERUWhqqoKfn5+ssoXHByMCRMm6GQB5DOGeXl5cHR0hLu7OwIDA1FUVARAHvmOHDmCoUOHYtq0abCzs8PgwYPx448/Ctvl9D5TW1uLvXv3Ys6cOVAoFLIYPwAYPnw44uPjkZubCwDIyMhAUlISxo8fD0DcMTTq0Gdnr+Sff/5BfX097O3tddbb29sjOztbpF51nLt37wJAs3kbt0mFVqvF4sWLMWLECPTv3x9AQz6lUgkrKyudtlLLd+3aNfj5+eHx48fo2rUrYmJi0LdvX6Snp8siX1RUFK5evYqUlJTntslhDH19fbF79254enqipKQE69atwzvvvIOsrCxZ5Ltx4wZ27NiBJUuWYMWKFUhJScHnn38OpVKJoKAgWb3PxMbGoqysDLNnzwYgj99PAAgNDUVFRQW8vLxgaGiI+vp6bNiwAYGBgQDE/azgoomxDhAcHIysrCwkJSWJ3ZV25+npifT0dJSXl+PgwYMICgpCQkKC2N1qF8XFxQgJCUFcXBxUKpXY3ekQjX+tA8DAgQPh6+sLV1dXHDhwAKampiL2rH1otVoMHToUX3/9NQBg8ODByMrKwvfff4+goCCRe9e+du7cifHjx8PR0VHsrrSrAwcOIDIyEvv27UO/fv2Qnp6OxYsXw9HRUfQx5MNznZiNjQ0MDQ2fu/Lh3r17cHBwEKlXHacxk9TzLlq0CMeOHcPZs2fh7OwsrHdwcEBtbS3Kysp02kstn1KpRK9eveDt7Y2wsDAMGjQIW7ZskUW+1NRUlJaWYsiQITAyMoKRkRESEhLw3XffwcjICPb29pLP+CwrKyv07t0b+fn5shjDHj16oG/fvjrr+vTpIxyClMv7zK1bt3D69Gl8/PHHwjo5jB8ALF26FKGhoZg5cyYGDBiAWbNm4YsvvkBYWBgAcceQi6ZOTKlUwtvbG/Hx8cI6rVaL+Ph4+Pn5idizjqHRaODg4KCTt6KiApcuXZJEXiLCokWLEBMTgzNnzkCj0ehs9/b2hrGxsU6+nJwcFBUVSSJfS7RaLZ48eSKLfKNHj8a1a9eQnp4uLEOHDkVgYKDwtdQzPuvRo0coKChAjx49ZDGGI0aMeG6qj9zcXLi6ugKQ/vtMo4iICNjZ2WHChAnCOjmMHwBUV1fDwEC3PDE0NIRWqwUg8hh26Gnm7JVFRUWRiYkJ7d69m65fv06ffvopWVlZ0d27d8XuWptUVlZSWloapaWlEQDatGkTpaWl0a1bt4io4TJSKysrOnz4MGVmZtKkSZMkcynwggULyNLSks6dO6dzSXB1dbXQZv78+aRWq+nMmTN05coV8vPzIz8/PxF73TqhoaGUkJBAhYWFlJmZSaGhoaRQKOjUqVNEJP18zWl69RyR9DN++eWXdO7cOSosLKTk5GTy9/cnGxsbKi0tJSLp57t8+TIZGRnRhg0bKC8vjyIjI8nMzIz27t0rtJHy+wxRw1XUarWali9f/tw2qY8fEVFQUBA5OTkJUw4cOnSIbGxsaNmyZUIbscaQiyYJ2Lp1K6nValIqleTj40N//PGH2F1qs7NnzxKA55agoCAiariUdNWqVWRvb08mJiY0evRoysnJEbfTemouFwCKiIgQ2tTU1NDChQupW7duZGZmRpMnT6aSkhLxOt1Kc+bMIVdXV1IqlWRra0ujR48WCiYi6edrzrNFk9Qzzpgxg3r06EFKpZKcnJxoxowZOnMYST0fEdHRo0epf//+ZGJiQl5eXvTDDz/obJfy+wwR0cmTJwlAs32Ww/hVVFRQSEgIqdVqUqlU5O7uTitXrqQnT54IbcQaQwVRkyk2GWOMMcZYs/icJsYYY4wxPXDRxBhjjDGmBy6aGGOMMcb0wEUTY4wxxpgeuGhijDHGGNMDF02MMcYYY3rgookxxhhjTA9cNDHGGGOM6YGLJsYYY4wxPXDRxBhjjDGmBy6aGGOMMcb08P+EKhdbuJQ2uwAAAABJRU5ErkJggg==\n"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.8002001334222815 \t\t\t 66\n",
            "0.8008672448298866 \t\t\t 66\n",
            "0.8015343562374917 \t\t\t 66\n",
            "0.8022014676450967 \t\t\t 66\n",
            "0.8008672448298866 \t\t\t 60\n",
            "0.8008672448298866 \t\t\t 60\n",
            "0.8008672448298866 \t\t\t 60\n"
          ]
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 0 Axes>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "# coding=utf8\n",
        "# 2019-12-04 09:43 a.m. GMT +08：00\n",
        "'''\n",
        "+++++++++++++++++++++++++++++++++++++++++++++++++++++\n",
        "+       NumPy version 1.10.2    Python 2.7.11       +\n",
        "+++++++++++++++++++++++++++++++++++++++++++++++++++++\n",
        "'''\n",
        "import os\n",
        "import math\n",
        "import time\n",
        "import random\n",
        "\n",
        "import csv\n",
        "\n",
        "from copy import deepcopy\n",
        "from math import log, exp, pow, sqrt\n",
        "\n",
        "import matplotlib\n",
        "#matplotlib.use('pdf')\n",
        "import matplotlib.pyplot as plt\n",
        "import numpy as np\n",
        "np.set_printoptions(suppress=True)\n",
        "\n",
        "\n",
        "epsilon = 1e-10\n",
        "# The ROC curve is constructed by plotting the (X=FPR, Y=TPR) pairs for each possible value\n",
        "# of the threshold. By computing the TPR and FPR for varying thresholds in [0,1], we can construct\n",
        "# the receiver operating characteristic curve or ROC-curve.\n",
        "#     +--------------------------------------- actual class --------------------------+\n",
        "#     +-----------------------              -1               +1 ----------------------+\n",
        "#     +------------- predicted  -1   true negative (TN) false negative (FN) ----------+\n",
        "#     +-------------     class  +1   false positive(FP) true positive (TP)  ----------+\n",
        "#     +-------------------------------------------------------------------------------+\n",
        "#     +------------- X = FPR = #FP/(#FP + #TN) ---- Y = TPR = #TP/(#TP + #FN) --------+\n",
        "#     +-------------------------------------------------------------------------------+\n",
        "#            X:实际负类中预测结果(正类)出错的比例       Y:实际正类中预测结果(正类)的比例\n",
        "# -----------------------------------------------------------------------------------------\n",
        "# Calculate the ROC-curve and the value of AUC\n",
        "# INPUT: score = [0.9, 0.8, 0.7, 0.6, 0.55, 0.54, 0.53, 0.52, 0.51, 0.505, 0.4, ... ]\n",
        "#        y = [1,1,0, 1, 1, 1, 0, 0, 1, 0, 1,0, 1, 0, 0, 0, 1 , 0, 1, 0]\n",
        "# WARNNING: WHAT ARE THE LABELS ? {-0, +1} or {-1, +1}\n",
        "def ROCAUC(score, y, show=False):\n",
        "\tz = list(zip(score, y))\n",
        "\tz.sort()\n",
        "\tscore = [ x[0] for x in z ]\n",
        "\ty = [ x[1] for x in z ]\n",
        "\n",
        "\t# score is already in order\n",
        "\tthr = score\n",
        "\n",
        "\tPOSITIVE = y.count(+1)\n",
        "\tNEGATIVE = y.count(-1)            # WARNNING: WHAT ARE THE LABELS ?\n",
        "\troc_x = [1]\n",
        "\troc_y = [1]\n",
        "\tFN = 0\n",
        "\tTN = 0\n",
        "\t# need (score,y) to be sorted\n",
        "\tfor (i, T) in enumerate(thr):\n",
        "\t\tif y[i]==+1:\n",
        "\t\t\tFN = FN + 1\n",
        "\t\tif y[i]==-1:                  # WARNNING: WHAT ARE THE LABELS ?\n",
        "\t\t\tTN = TN + 1\n",
        "\t\troc_x.append(1-TN/float(NEGATIVE))\n",
        "\t\troc_y.append(1-FN/float(POSITIVE))\n",
        "\tz = list(zip(roc_x, roc_y))\n",
        "\tz.sort()\n",
        "\troc_x = [ x[0] for x in z ]\n",
        "\troc_y = [ x[1] for x in z ]\n",
        "\t#print zip(roc_x,roc_y)\n",
        "\n",
        "\tAUC = 0.0\n",
        "\tprex = roc_x[0]\n",
        "\tfor (i, x) in enumerate(roc_x):\n",
        "\t\tAUC += (x-prex)*roc_y[i]\n",
        "\t\tprex = x\n",
        "\t#print AUC\n",
        "\n",
        "\tif show:\n",
        "\t\tplt.plot(roc_x, roc_y)\n",
        "\t\tplt.plot([0,1],[0,1])\n",
        "\t\tplt.axis(\"equal\")\n",
        "\t\tplt.title('AUC = '+str(AUC))\n",
        "\t\tplt.grid(color='b' , linewidth='0.3' ,linestyle='--')\n",
        "\t\tplt.show()\n",
        "\treturn AUC\n",
        "\n",
        "def ACC(score, y, show=False):\n",
        "\tPOSITIVE = y.count(+1)\n",
        "\tNEGATIVE = y.count(-1)            # WARNNING: WHAT ARE THE LABELS ?\n",
        "\n",
        "\tTP = 0\n",
        "\tTN = 0\n",
        "\t# need (score,y) to be sorted\n",
        "\tfor (i, s) in enumerate(score):\n",
        "\t\tif y[i]==+1 and s>=0.5:\n",
        "\t\t\tTP = TP + 1\n",
        "\t\tif y[i]==-1 and s <0.5:                  # WARNNING: WHAT ARE THE LABELS ?\n",
        "\t\t\tTN = TN + 1\n",
        "\n",
        "\t#print 'TP = ',TP, ', TN = ',TN,\n",
        "\tACC = float(TN + TP)/len(y)\n",
        "\treturn ACC\n",
        "\n",
        "# used for the input range of sigmoid\n",
        "def limit(inputx):\n",
        "\t#return inputx\n",
        "\tif inputx > 125 :\n",
        "\t\treturn 25\n",
        "\tif inputx < -125 :\n",
        "\t\treturn -25;\n",
        "\treturn inputx\n",
        "\n",
        "\n",
        "class MonotonicExponentialLR:\n",
        "    def __init__(self, max_lr, min_lr, total_steps, gamma, last_epoch=-1):\n",
        "        self.max_lr = max_lr\n",
        "        self.min_lr = min_lr\n",
        "        self.total_steps = total_steps\n",
        "        self.gamma = gamma\n",
        "        self.current_step = 0\n",
        "        self.last_epoch = last_epoch\n",
        "\n",
        "    def step(self):\n",
        "        if self.last_epoch > self.total_steps:\n",
        "            lr = self.min_lr\n",
        "        else:\n",
        "            lr = self.max_lr - (self.max_lr - self.min_lr) * (self.current_step / self.total_steps)**self.gamma\n",
        "            self.current_step += 1\n",
        "            #lr = max(lr, self.min_lr)\n",
        "            if lr < self.min_lr:\n",
        "                raise RuntimeError(\"lr < self.min_lr\")\n",
        "        return lr\n",
        "\n",
        "\n",
        "\n",
        "# Stage 1.\n",
        "#     Step 1. Extract test data from a csv file\n",
        "#with open('MNIST_test.txt','r') as csvfile:\n",
        "with open('Credit_test.csv','r') as csvfile:\n",
        "\treader = csv.reader(csvfile)\n",
        "\tnext(reader)  # Skip the first row # leave behind the first row\n",
        "\ttestdata = []\n",
        "\tfor row in reader:\n",
        "\t\t# reader.next() return a string\n",
        "\t\trow = [float(x) for x in row]\n",
        "\t\ttestdata.append(row)\n",
        "csvfile.close()\n",
        "#     Step 4. Extract testX and testY from testdata\n",
        "testX = [[1]+row[1:] for row in testdata[:]]\n",
        "for colidx in range(len(testX[0])):\n",
        "\tcolmax = testX[0][colidx]\n",
        "\tcolmin = testX[0][colidx]\n",
        "\tfor (rowidx, row) in enumerate(testX):\n",
        "\t\tif row[colidx] >= colmax :\n",
        "\t\t\tcolmax = row[colidx]\n",
        "\t\tif row[colidx] <= colmin :\n",
        "\t\t\tcolmin = row[colidx]\n",
        "\tfor (rowidx, row) in enumerate(testX):\n",
        "\t\tif (colmax - colmin) < epsilon:\n",
        "\t\t\tif colmin <= 0:\n",
        "\t\t\t\trow[colidx] = 0\n",
        "\t\t\tif colmax >= 1:\n",
        "\t\t\t\trow[colidx] = 1\n",
        "\t\telse:\n",
        "\t\t\trow[colidx] = float(row[colidx] - colmin) / (colmax - colmin)\n",
        "testY = [int(row[0]) for row in testdata[:]]\n",
        "# turn y{+0,+1} to y{-1,+1}\n",
        "testY = [2*y-1 for y in testY]    # DONT FORGET THAT THE IDASH DATASET IS DIFFERENT FROM THE MNIST DATASET!\n",
        "\n",
        "#     Step 1. Extract train data from a csv file\n",
        "#with open('MNIST_train.txt','r') as csvfile:\n",
        "with open('Credit_train.csv','r') as csvfile:\n",
        "\treader = csv.reader(csvfile)\n",
        "\tnext(reader)  # Skip the first row# leave behind the first row\n",
        "\tdata = []\n",
        "\tfor row in reader:\n",
        "\t\t# reader.next() return a string\n",
        "\t\trow = [float(x) for x in row]\n",
        "\t\tdata.append(row)\n",
        "csvfile.close()\n",
        "#     Step 2. Extract X and Y from data\n",
        "X = [[1]+row[1:] for row in data[:]]\n",
        "for colidx in range(len(X[0])):\n",
        "\tcolmax = X[0][colidx]\n",
        "\tcolmin = X[0][colidx]\n",
        "\tfor (rowidx, row) in enumerate(X):\n",
        "\t\tif row[colidx] >= colmax :\n",
        "\t\t\tcolmax = row[colidx]\n",
        "\t\tif row[colidx] <= colmin :\n",
        "\t\t\tcolmin = row[colidx]\n",
        "\tfor (rowidx, row) in enumerate(X):\n",
        "\t\tif (colmax - colmin) < epsilon:\n",
        "\t\t\tif colmin <= 0:\n",
        "\t\t\t\trow[colidx] = 0\n",
        "\t\t\tif colmax >= 1:\n",
        "\t\t\t\trow[colidx] = 1\n",
        "\t\telse:\n",
        "\t\t\trow[colidx] = float(row[colidx] - colmin) / (colmax - colmin)\n",
        "Y = [int(row[0]) for row in data[:]]\n",
        "# turn y{+0,+1} to y{-1,+1}\n",
        "Y = [2*y-1 for y in Y]    # DONT FORGET THAT THE IDASH DATASET IS DIFFERENT FROM THE MNIST DATASET!\n",
        "MX = np.matrix(X)\n",
        "MY = np.matrix(Y)\n",
        "\n",
        "\n",
        "allMB_inv = np.matrix(np.eye(MX.shape[1]))\n",
        "for idx in range(MX.shape[1]):\n",
        "\tallMB_inv[idx,idx] = 1.0 / ( (+.25)*MX.T.dot( MX.sum(axis=1) )[idx, 0]  + epsilon )\n",
        "\n",
        "#should shuffle [Y,X] together in the Iteration Processes!\n",
        "'''\n",
        "Z = zip(Y,X)\n",
        "random.shuffle(Z)\n",
        "#should shuffle [Y,X] together!\n",
        "X = [item[1] for item in Z]\n",
        "Y = [item[0] for item in Z]\n",
        "'''\n",
        "\n",
        "#batchsize = 32  #   32   64   128   256   512   1024\n",
        "#batchsize = 64  #   32   64   128   256   512   1024\n",
        "#batchsize = 128  #   32   64   128   256   512   1024\n",
        "#batchsize = 256  #   32   64   128   256   512   1024\n",
        "#batchsize = 512  #   32   64   128   256   512   1024\n",
        "batchsize = 1024  #   32   64   128   256   512   1024\n",
        "\n",
        "\n",
        "Xminbatches = []\n",
        "idx=0\n",
        "while True:\n",
        "\tif idx+batchsize > len(X): break\n",
        "\tbatch=[]\n",
        "\tfor i in range(idx,idx+batchsize):\n",
        "\t\tbatch.append(X[i])\n",
        "\tXminbatches.append(batch)\n",
        "\tidx += batchsize\n",
        "if len(X)%batchsize != 0:\n",
        "\tbatch=[]\n",
        "\tfor i in range(idx, len(X)):\n",
        "\t\tbatch.append(X[i])\n",
        "\tXminbatches.append(batch)\n",
        "print('len(X) = ', len(X))\n",
        "print('batchsize = ', batchsize)\n",
        "print('len(X)%batchsize = ', len(X) % batchsize)\n",
        "print('Xminbatches[-1]', Xminbatches[-1])\n",
        "#print 'Xminbatches'\n",
        "Yminbatches = []\n",
        "idx=0\n",
        "while True:\n",
        "\tif idx+batchsize > len(Y): break\n",
        "\tbatch=[]\n",
        "\tfor i in range(idx,idx+batchsize):\n",
        "\t\tbatch.append(Y[i])\n",
        "\tYminbatches.append(batch)\n",
        "\tidx += batchsize\n",
        "if len(Y)%batchsize != 0:\n",
        "\tbatch=[]\n",
        "\tfor i in range(idx, len(Y)):\n",
        "\t\tbatch.append(Y[i])\n",
        "\tYminbatches.append(batch)\n",
        "#print 'Yminbatches[0]', Yminbatches[0]\n",
        "#print 'Yminbatches[-1]', Yminbatches[-1]\n",
        "print('len(Yminbatches[-1]) = ', len(Yminbatches[-1]))\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "#hlambda = lambda x:1.0/(1+exp(-x))\n",
        "#y = 0.5 + 0.15012.*x - 0.001593.*x.^3;\n",
        "hlambda = lambda x:5.0000e-01  +  0.15012*x  -  0.001593*pow(x,3)\n",
        "#z = 0.5 + 0.0843.*x - 0.0002.*x.^3;\n",
        "#hlambda = lambda x:5.0000e-01  +  0.0843*x  -  0.0002*pow(x,3)\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "Epoch_Number = 3\n",
        "\n",
        "#   scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)\n",
        "#   learning rate = max_lr * (max_lr / min_lr) ** ( -current_step / (total_steps * gamma) )\n",
        "# A : initial_learning_rate\n",
        "# iterations : current_iteration\n",
        "min_lr = 1.0\n",
        "max_lr = 2.0\n",
        "total_steps = Epoch_Number * len(Xminbatches)\n",
        "#gamma=    0.50  0.60  0.70  0.80  0.90  0.94  0.98\n",
        "\n",
        "\n",
        "\n",
        "DataSet = 'MNIST_'\n",
        "#DataSet = 'Credit_'\n",
        "\n",
        "\n",
        "\n",
        "RandomList = []\n",
        "for en in range(Epoch_Number):\n",
        "\tfor it in range(len(Xminbatches)):\n",
        "\t\t#RandomList.append(it)\n",
        "\t\tRandomList.append(random.randint(0, len(Xminbatches)-1 ))\n",
        "\n",
        "\n",
        "'''\n",
        "-------------------------------------------------------------------------------------------\n",
        "---------------  Enhanced NAG for min-batch with CLR Setting: step_size=1.  ---------------\n",
        "-------------------------------------------------------------------------------------------\n",
        "'''\n",
        "# Stage 2.\n",
        "#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch\n",
        "MX = np.matrix(X)\n",
        "\n",
        "# return a column vector whose each element is the sum of each row of MX\n",
        "mx = MX.sum(axis=1)\n",
        "# return a column vector whose each element is the sum of each row of (X.T * X)\n",
        "mxtmx = MX.T.dot(mx)\n",
        "\n",
        "\n",
        "#     Step 2. Initialize Weight Vector (n x 1)\n",
        "# [[0]... to make MW a column vector(matrix)\n",
        "V = [[0.0] for x in range(mxtmx.shape[0])]\n",
        "W = [[0.0] for x in range(mxtmx.shape[0])]\n",
        "MV = np.matrix(V)\n",
        "MW = np.matrix(W)\n",
        "\n",
        "#     Step 2. Set the Maximum Iteration and Record each cost function\n",
        "#   learning rate = A * ( gamma**iterations )\n",
        "NAGQG_A16_testMLE = []\n",
        "NAGQG_A16_testAUC = []\n",
        "NAGQG_A16_testACC = []\n",
        "NAGQG_A16_trainMLE = []\n",
        "NAGQG_A16_trainAUC = []\n",
        "NAGQG_A16_trainACC = []\n",
        "\n",
        "alpha0 = 0.01\n",
        "alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0\n",
        "gamma=    0.5\n",
        "scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)\n",
        "for en in range(Epoch_Number):\n",
        "\tfor it in range(len(Xminbatches)):\n",
        "\t\tprint(en + 1, '-th epoch :: ', end=\"\")\n",
        "\n",
        "\n",
        "\t\tbatchidx = RandomList[en * len(Xminbatches) + it]\n",
        "\t\tXbatch = Xminbatches[batchidx]\n",
        "\n",
        "\n",
        "\t\teta = (1 - alpha0) / alpha1\n",
        "\n",
        "\n",
        "\t\tYbatch = Yminbatches[batchidx]\n",
        "\t\t#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X\n",
        "\t\t# W.T * X\n",
        "\t\tMXbatch = np.matrix(Xbatch)\n",
        "\t\tMXbatchV = MXbatch * MV\n",
        "\t\t# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)\n",
        "\t\tyhypothesis = []\n",
        "\t\tfor idx in range(len(Ybatch)):\n",
        "\n",
        "\t\t\t# hlambda(): the polynomial function to substitute the Sigmoid function\n",
        "\t\t\th = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))\n",
        "\n",
        "\t\t\tyhypothesis.append([h*Ybatch[idx]])\n",
        "\n",
        "\t\tMyhypothesis = np.matrix(yhypothesis)\n",
        "\t\tMg = MXbatch.T * Myhypothesis\n",
        "\n",
        "\n",
        "\t\t# return a column vector whose each element is the sum of each row of MX\n",
        "\t\tmx = MXbatch.sum(axis=1)\n",
        "\t\tmxtmx = MXbatch.T.dot(mx)\n",
        "\t\tMB_inv = np.matrix(np.eye(mxtmx.shape[0]))\n",
        "\t\tfor idx in range(mxtmx.shape[0]):\n",
        "\t\t\tMB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )\n",
        "\n",
        "\n",
        "\t\tMG = MB_inv * Mg\n",
        "\t\tlr = scheduler.step()\n",
        "\t\t# should be 'plus', 'cause to compute the MLE\n",
        "\t\tMtmpW = MV + lr * MG\n",
        "\t\t#MtmpW = MV + lr * MG\n",
        "\t\tMV = (1.0-eta)*MtmpW + (eta)*MW\n",
        "\t\tMW = MtmpW\n",
        "\n",
        "\n",
        "\t#     Step 4. Calculate the cost function using Maximum likelihood Estimation\n",
        "\t\t# log-likelihood\n",
        "\t\tnewMtrainXV = MX * MV\n",
        "\t\tloghx = []\n",
        "\t\tfor idx in range(len(Y)):\n",
        "\t\t\t# WARNING: iff y in {-1,+1}\n",
        "\t\t\tloghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))\n",
        "\t\t\tloghx.append(loghxi)\n",
        "\t\tloglikelihood = sum(loghx)\n",
        "\t\tNAGQG_A16_trainMLE.append(loglikelihood)\n",
        "\n",
        "\t\tnewhypothesis = []\n",
        "\t\tfor idx in range(len(Y)):\n",
        "\t\t\thx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))\n",
        "\t\t\tnewhypothesis.append(hx)\n",
        "\t\thxlist = [ hx for hx in newhypothesis ]\n",
        "\t\t#print('A=', max_lr, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))\n",
        "\t\tNAGQG_A16_trainAUC.append(ROCAUC(hxlist, Y))\n",
        "\t\tNAGQG_A16_trainACC.append(ACC(hxlist, Y))\n",
        "\n",
        "\n",
        "\n",
        "\t\tMtestX = np.matrix(testX)\n",
        "\t\tnewMtestXV = MtestX * MV\n",
        "\t\tloghx = []\n",
        "\t\tfor idx in range(len(testY)):\n",
        "\t\t\t# WARNING: iff y in {-1,+1}\n",
        "\t\t\tloghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))\n",
        "\t\t\tloghx.append(loghxi)\n",
        "\t\tloglikelihood = sum(loghx)\n",
        "\t\tNAGQG_A16_testMLE.append(loglikelihood)\n",
        "\n",
        "\n",
        "\t\t# BE CAREFULL WITH INPUT LABELS!\n",
        "\t\tnewhypothesis = []\n",
        "\t\tfor idx in range(len(testY)):\n",
        "\t\t\thx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))\n",
        "\t\t\tnewhypothesis.append(hx)\n",
        "\t\thxlist = [ hx for hx in newhypothesis ]\n",
        "\t\t#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)\n",
        "\t\tprint('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))\n",
        "\t\tNAGQG_A16_testAUC.append(ROCAUC(hxlist, testY))\n",
        "\t\tNAGQG_A16_testACC.append(ACC(hxlist, testY))\n",
        "\n",
        "\t\talpha0 = alpha1\n",
        "\t\talpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0\n",
        "\n",
        "\n",
        "\n",
        "'''\n",
        "-------------------------------------------------------------------------------------------\n",
        "---------------  Enhanced NAG for min-batch with CLR Setting: step_size=2.  ---------------\n",
        "-------------------------------------------------------------------------------------------\n",
        "'''\n",
        "# Stage 2.\n",
        "#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch\n",
        "MX = np.matrix(X)\n",
        "\n",
        "# return a column vector whose each element is the sum of each row of MX\n",
        "mx = MX.sum(axis=1)\n",
        "# return a column vector whose each element is the sum of each row of (X.T * X)\n",
        "mxtmx = MX.T.dot(mx)\n",
        "\n",
        "\n",
        "#     Step 2. Initialize Weight Vector (n x 1)\n",
        "# [[0]... to make MW a column vector(matrix)\n",
        "V = [[0.0] for x in range(mxtmx.shape[0])]\n",
        "W = [[0.0] for x in range(mxtmx.shape[0])]\n",
        "MV = np.matrix(V)\n",
        "MW = np.matrix(W)\n",
        "\n",
        "#     Step 2. Set the Maximum Iteration and Record each cost function\n",
        "NAGQG_A32_testMLE = []\n",
        "NAGQG_A32_testAUC = []\n",
        "NAGQG_A32_testACC = []\n",
        "NAGQG_A32_trainMLE = []\n",
        "NAGQG_A32_trainAUC = []\n",
        "NAGQG_A32_trainACC = []\n",
        "\n",
        "alpha0 = 0.01\n",
        "alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0\n",
        "gamma=    1.0\n",
        "scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)\n",
        "for en in range(Epoch_Number):\n",
        "\tfor it in range(len(Xminbatches)):\n",
        "\t\tprint(en + 1, '-th epoch :: ', end=\"\")\n",
        "\n",
        "\t\tbatchidx = RandomList[en * len(Xminbatches) + it]\n",
        "\t\tXbatch = Xminbatches[batchidx]\n",
        "\n",
        "\n",
        "\t\teta = (1 - alpha0) / alpha1\n",
        "\n",
        "\n",
        "\t\tYbatch = Yminbatches[batchidx]\n",
        "\t\t#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X\n",
        "\t\t# W.T * X\n",
        "\t\tMXbatch = np.matrix(Xbatch)\n",
        "\t\tMXbatchV = MXbatch * MV\n",
        "\t\t# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)\n",
        "\t\tyhypothesis = []\n",
        "\t\tfor idx in range(len(Ybatch)):\n",
        "\n",
        "\t\t\t# hlambda(): the polynomial function to substitute the Sigmoid function\n",
        "\t\t\th = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))\n",
        "\n",
        "\t\t\tyhypothesis.append([h*Ybatch[idx]])\n",
        "\n",
        "\t\tMyhypothesis = np.matrix(yhypothesis)\n",
        "\t\tMg = MXbatch.T * Myhypothesis\n",
        "\n",
        "\n",
        "\t\t# return a column vector whose each element is the sum of each row of MX\n",
        "\t\tmx = MXbatch.sum(axis=1)\n",
        "\t\tmxtmx = MXbatch.T.dot(mx)\n",
        "\t\tMB_inv = np.matrix(np.eye(mxtmx.shape[0]))\n",
        "\t\tfor idx in range(mxtmx.shape[0]):\n",
        "\t\t\tMB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )\n",
        "\n",
        "\n",
        "\t\tMG = MB_inv * Mg\n",
        "\t\tlr = scheduler.step()\n",
        "\t\t# should be 'plus', 'cause to compute the MLE\n",
        "\t\tMtmpW = MV + lr * MG\n",
        "\t\t#MtmpW = MV + lr * MG\n",
        "\t\tMV = (1.0-eta)*MtmpW + (eta)*MW\n",
        "\t\tMW = MtmpW\n",
        "\n",
        "\n",
        "\t#     Step 4. Calculate the cost function using Maximum likelihood Estimation\n",
        "\t\t# log-likelihood\n",
        "\t\tnewMtrainXV = MX * MV\n",
        "\t\tloghx = []\n",
        "\t\tfor idx in range(len(Y)):\n",
        "\t\t\t# WARNING: iff y in {-1,+1}\n",
        "\t\t\tloghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))\n",
        "\t\t\tloghx.append(loghxi)\n",
        "\t\tloglikelihood = sum(loghx)\n",
        "\t\tNAGQG_A32_trainMLE.append(loglikelihood)\n",
        "\n",
        "\t\tnewhypothesis = []\n",
        "\t\tfor idx in range(len(Y)):\n",
        "\t\t\thx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))\n",
        "\t\t\tnewhypothesis.append(hx)\n",
        "\t\thxlist = [ hx for hx in newhypothesis ]\n",
        "\t\t#print('A=', max_lr, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))\n",
        "\t\tNAGQG_A32_trainAUC.append(ROCAUC(hxlist, Y))\n",
        "\t\tNAGQG_A32_trainACC.append(ACC(hxlist, Y))\n",
        "\n",
        "\n",
        "\t\tMtestX = np.matrix(testX)\n",
        "\t\tnewMtestXV = MtestX * MV\n",
        "\t\tloghx = []\n",
        "\t\tfor idx in range(len(testY)):\n",
        "\t\t\t# WARNING: iff y in {-1,+1}\n",
        "\t\t\tloghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))\n",
        "\t\t\tloghx.append(loghxi)\n",
        "\t\tloglikelihood = sum(loghx)\n",
        "\t\tNAGQG_A32_testMLE.append(loglikelihood)\n",
        "\n",
        "\n",
        "\t\t# BE CAREFULL WITH INPUT LABELS!\n",
        "\t\tnewhypothesis = []\n",
        "\t\tfor idx in range(len(testY)):\n",
        "\t\t\thx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))\n",
        "\t\t\tnewhypothesis.append(hx)\n",
        "\t\thxlist = [ hx for hx in newhypothesis ]\n",
        "\t\t#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)\n",
        "\t\tprint('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))\n",
        "\t\tNAGQG_A32_testAUC.append(ROCAUC(hxlist, testY))\n",
        "\t\tNAGQG_A32_testACC.append(ACC(hxlist, testY))\n",
        "\n",
        "\t\talpha0 = alpha1\n",
        "\t\talpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0\n",
        "\n",
        "\n",
        "'''\n",
        "-------------------------------------------------------------------------------------------\n",
        "---------------  Enhanced NAG for min-batch with CLR Setting: step_size=4.  ---------------\n",
        "-------------------------------------------------------------------------------------------\n",
        "'''\n",
        "# Stage 2.\n",
        "#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch\n",
        "MX = np.matrix(X)\n",
        "\n",
        "# return a column vector whose each element is the sum of each row of MX\n",
        "mx = MX.sum(axis=1)\n",
        "# return a column vector whose each element is the sum of each row of (X.T * X)\n",
        "mxtmx = MX.T.dot(mx)\n",
        "\n",
        "\n",
        "#     Step 2. Initialize Weight Vector (n x 1)\n",
        "# [[0]... to make MW a column vector(matrix)\n",
        "V = [[0.0] for x in range(mxtmx.shape[0])]\n",
        "W = [[0.0] for x in range(mxtmx.shape[0])]\n",
        "MV = np.matrix(V)\n",
        "MW = np.matrix(W)\n",
        "\n",
        "#     Step 2. Set the Maximum Iteration and Record each cost function\n",
        "NAGQG_A64_testMLE = []\n",
        "NAGQG_A64_testAUC = []\n",
        "NAGQG_A64_testACC = []\n",
        "NAGQG_A64_trainMLE = []\n",
        "NAGQG_A64_trainAUC = []\n",
        "NAGQG_A64_trainACC = []\n",
        "\n",
        "alpha0 = 0.01\n",
        "alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0\n",
        "gamma = 1.5\n",
        "scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)\n",
        "for en in range(Epoch_Number):\n",
        "\tfor it in range(len(Xminbatches)):\n",
        "\t\tprint(en + 1, '-th epoch :: ', end=\"\")\n",
        "\n",
        "\t\tbatchidx = RandomList[en * len(Xminbatches) + it]\n",
        "\t\tXbatch = Xminbatches[batchidx]\n",
        "\n",
        "\n",
        "\t\teta = (1 - alpha0) / alpha1\n",
        "\n",
        "\n",
        "\t\tYbatch = Yminbatches[batchidx]\n",
        "\t\t#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X\n",
        "\t\t# W.T * X\n",
        "\t\tMXbatch = np.matrix(Xbatch)\n",
        "\t\tMXbatchV = MXbatch * MV\n",
        "\t\t# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)\n",
        "\t\tyhypothesis = []\n",
        "\t\tfor idx in range(len(Ybatch)):\n",
        "\n",
        "\t\t\t# hlambda(): the polynomial function to substitute the Sigmoid function\n",
        "\t\t\th = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))\n",
        "\n",
        "\t\t\tyhypothesis.append([h*Ybatch[idx]])\n",
        "\n",
        "\t\tMyhypothesis = np.matrix(yhypothesis)\n",
        "\t\tMg = MXbatch.T * Myhypothesis\n",
        "\n",
        "\n",
        "\t\t# return a column vector whose each element is the sum of each row of MX\n",
        "\t\tmx = MXbatch.sum(axis=1)\n",
        "\t\tmxtmx = MXbatch.T.dot(mx)\n",
        "\t\tMB_inv = np.matrix(np.eye(mxtmx.shape[0]))\n",
        "\t\tfor idx in range(mxtmx.shape[0]):\n",
        "\t\t\tMB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )\n",
        "\n",
        "\n",
        "\t\tMG = MB_inv * Mg\n",
        "\t\tlr = scheduler.step()\n",
        "\t\t# should be 'plus', 'cause to compute the MLE\n",
        "\t\tMtmpW = MV + lr * MG\n",
        "\t\t#MtmpW = MV + lr * MG\n",
        "\t\tMV = (1.0-eta)*MtmpW + (eta)*MW\n",
        "\t\tMW = MtmpW\n",
        "\n",
        "\n",
        "\t#     Step 4. Calculate the cost function using Maximum likelihood Estimation\n",
        "\t\t# log-likelihood\n",
        "\t\tnewMtrainXV = MX * MV\n",
        "\t\tloghx = []\n",
        "\t\tfor idx in range(len(Y)):\n",
        "\t\t\t# WARNING: iff y in {-1,+1}\n",
        "\t\t\tloghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))\n",
        "\t\t\tloghx.append(loghxi)\n",
        "\t\tloglikelihood = sum(loghx)\n",
        "\t\tNAGQG_A64_trainMLE.append(loglikelihood)\n",
        "\n",
        "\t\tnewhypothesis = []\n",
        "\t\tfor idx in range(len(Y)):\n",
        "\t\t\thx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))\n",
        "\t\t\tnewhypothesis.append(hx)\n",
        "\t\thxlist = [ hx for hx in newhypothesis ]\n",
        "\t\t#print('A=', max_lr, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))\n",
        "\t\tNAGQG_A64_trainAUC.append(ROCAUC(hxlist, Y))\n",
        "\t\tNAGQG_A64_trainACC.append(ACC(hxlist, Y))\n",
        "\n",
        "\n",
        "\t\tMtestX = np.matrix(testX)\n",
        "\t\tnewMtestXV = MtestX * MV\n",
        "\t\tloghx = []\n",
        "\t\tfor idx in range(len(testY)):\n",
        "\t\t\t# WARNING: iff y in {-1,+1}\n",
        "\t\t\tloghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))\n",
        "\t\t\tloghx.append(loghxi)\n",
        "\t\tloglikelihood = sum(loghx)\n",
        "\t\tNAGQG_A64_testMLE.append(loglikelihood)\n",
        "\n",
        "\n",
        "\t\t# BE CAREFULL WITH INPUT LABELS!\n",
        "\t\tnewhypothesis = []\n",
        "\t\tfor idx in range(len(testY)):\n",
        "\t\t\thx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))\n",
        "\t\t\tnewhypothesis.append(hx)\n",
        "\t\thxlist = [ hx for hx in newhypothesis ]\n",
        "\t\t#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)\n",
        "\t\tprint('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))\n",
        "\t\tNAGQG_A64_testAUC.append(ROCAUC(hxlist, testY))\n",
        "\t\tNAGQG_A64_testACC.append(ACC(hxlist, testY))\n",
        "\n",
        "\t\talpha0 = alpha1\n",
        "\t\talpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "'''\n",
        "-------------------------------------------------------------------------------------------\n",
        "---------------  Enhanced NAG for min-batch with CLR Setting: step_size=8.  ---------------\n",
        "-------------------------------------------------------------------------------------------\n",
        "'''\n",
        "# Stage 2.\n",
        "#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch\n",
        "MX = np.matrix(X)\n",
        "\n",
        "# return a column vector whose each element is the sum of each row of MX\n",
        "mx = MX.sum(axis=1)\n",
        "# return a column vector whose each element is the sum of each row of (X.T * X)\n",
        "mxtmx = MX.T.dot(mx)\n",
        "\n",
        "\n",
        "#     Step 2. Initialize Weight Vector (n x 1)\n",
        "# [[0]... to make MW a column vector(matrix)\n",
        "V = [[0.0] for x in range(mxtmx.shape[0])]\n",
        "W = [[0.0] for x in range(mxtmx.shape[0])]\n",
        "MV = np.matrix(V)\n",
        "MW = np.matrix(W)\n",
        "\n",
        "#     Step 2. Set the Maximum Iteration and Record each cost function\n",
        "NAGQG_A72_testMLE = []\n",
        "NAGQG_A72_testAUC = []\n",
        "NAGQG_A72_testACC = []\n",
        "NAGQG_A72_trainMLE = []\n",
        "NAGQG_A72_trainAUC = []\n",
        "NAGQG_A72_trainACC = []\n",
        "\n",
        "alpha0 = 0.01\n",
        "alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0\n",
        "gamma = 2.0\n",
        "scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)\n",
        "for en in range(Epoch_Number):\n",
        "\tfor it in range(len(Xminbatches)):\n",
        "\t\tprint(en + 1, '-th epoch :: ', end=\"\")\n",
        "\n",
        "\t\tbatchidx = RandomList[en * len(Xminbatches) + it]\n",
        "\t\tXbatch = Xminbatches[batchidx]\n",
        "\n",
        "\n",
        "\t\teta = (1 - alpha0) / alpha1\n",
        "\n",
        "\n",
        "\t\tYbatch = Yminbatches[batchidx]\n",
        "\t\t#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X\n",
        "\t\t# W.T * X\n",
        "\t\tMXbatch = np.matrix(Xbatch)\n",
        "\t\tMXbatchV = MXbatch * MV\n",
        "\t\t# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)\n",
        "\t\tyhypothesis = []\n",
        "\t\tfor idx in range(len(Ybatch)):\n",
        "\n",
        "\t\t\t# hlambda(): the polynomial function to substitute the Sigmoid function\n",
        "\t\t\th = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))\n",
        "\n",
        "\t\t\tyhypothesis.append([h*Ybatch[idx]])\n",
        "\n",
        "\t\tMyhypothesis = np.matrix(yhypothesis)\n",
        "\t\tMg = MXbatch.T * Myhypothesis\n",
        "\n",
        "\n",
        "\t\t# return a column vector whose each element is the sum of each row of MX\n",
        "\t\tmx = MXbatch.sum(axis=1)\n",
        "\t\tmxtmx = MXbatch.T.dot(mx)\n",
        "\t\tMB_inv = np.matrix(np.eye(mxtmx.shape[0]))\n",
        "\t\tfor idx in range(mxtmx.shape[0]):\n",
        "\t\t\tMB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )\n",
        "\n",
        "\n",
        "\t\tMG = MB_inv * Mg\n",
        "\t\tlr = scheduler.step()\n",
        "\t\t# should be 'plus', 'cause to compute the MLE\n",
        "\t\tMtmpW = MV + lr * MG\n",
        "\t\t#MtmpW = MV + lr * MG\n",
        "\t\tMV = (1.0-eta)*MtmpW + (eta)*MW\n",
        "\t\tMW = MtmpW\n",
        "\n",
        "\n",
        "\t#     Step 4. Calculate the cost function using Maximum likelihood Estimation\n",
        "\t\t# log-likelihood\n",
        "\t\tnewMtrainXV = MX * MV\n",
        "\t\tloghx = []\n",
        "\t\tfor idx in range(len(Y)):\n",
        "\t\t\t# WARNING: iff y in {-1,+1}\n",
        "\t\t\tloghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))\n",
        "\t\t\tloghx.append(loghxi)\n",
        "\t\tloglikelihood = sum(loghx)\n",
        "\t\tNAGQG_A72_trainMLE.append(loglikelihood)\n",
        "\n",
        "\t\tnewhypothesis = []\n",
        "\t\tfor idx in range(len(Y)):\n",
        "\t\t\thx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))\n",
        "\t\t\tnewhypothesis.append(hx)\n",
        "\t\thxlist = [ hx for hx in newhypothesis ]\n",
        "\t\t#print('A=', max_lr, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))\n",
        "\t\tNAGQG_A72_trainAUC.append(ROCAUC(hxlist, Y))\n",
        "\t\tNAGQG_A72_trainACC.append(ACC(hxlist, Y))\n",
        "\n",
        "\n",
        "\t\tMtestX = np.matrix(testX)\n",
        "\t\tnewMtestXV = MtestX * MV\n",
        "\t\tloghx = []\n",
        "\t\tfor idx in range(len(testY)):\n",
        "\t\t\t# WARNING: iff y in {-1,+1}\n",
        "\t\t\tloghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))\n",
        "\t\t\tloghx.append(loghxi)\n",
        "\t\tloglikelihood = sum(loghx)\n",
        "\t\tNAGQG_A72_testMLE.append(loglikelihood)\n",
        "\n",
        "\n",
        "\t\t# BE CAREFULL WITH INPUT LABELS!\n",
        "\t\tnewhypothesis = []\n",
        "\t\tfor idx in range(len(testY)):\n",
        "\t\t\thx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))\n",
        "\t\t\tnewhypothesis.append(hx)\n",
        "\t\thxlist = [ hx for hx in newhypothesis ]\n",
        "\t\t#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)\n",
        "\t\tprint('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))\n",
        "\t\tNAGQG_A72_testAUC.append(ROCAUC(hxlist, testY))\n",
        "\t\tNAGQG_A72_testACC.append(ACC(hxlist, testY))\n",
        "\n",
        "\t\talpha0 = alpha1\n",
        "\t\talpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "'''\n",
        "-------------------------------------------------------------------------------------------\n",
        "---------------  Enhanced NAG for min-batch with CLR Setting: step_size=16  ---------------\n",
        "-------------------------------------------------------------------------------------------\n",
        "'''\n",
        "# Stage 2.\n",
        "#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch\n",
        "MX = np.matrix(X)\n",
        "\n",
        "# return a column vector whose each element is the sum of each row of MX\n",
        "mx = MX.sum(axis=1)\n",
        "# return a column vector whose each element is the sum of each row of (X.T * X)\n",
        "mxtmx = MX.T.dot(mx)\n",
        "\n",
        "\n",
        "#     Step 2. Initialize Weight Vector (n x 1)\n",
        "# [[0]... to make MW a column vector(matrix)\n",
        "V = [[0.0] for x in range(mxtmx.shape[0])]\n",
        "W = [[0.0] for x in range(mxtmx.shape[0])]\n",
        "MV = np.matrix(V)\n",
        "MW = np.matrix(W)\n",
        "\n",
        "#     Step 2. Set the Maximum Iteration and Record each cost function\n",
        "NAGQG_A96_testMLE = []\n",
        "NAGQG_A96_testAUC = []\n",
        "NAGQG_A96_testACC = []\n",
        "NAGQG_A96_trainMLE = []\n",
        "NAGQG_A96_trainAUC = []\n",
        "NAGQG_A96_trainACC = []\n",
        "\n",
        "alpha0 = 0.01\n",
        "alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0\n",
        "gamma = 2.5\n",
        "scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)\n",
        "for en in range(Epoch_Number):\n",
        "\tfor it in range(len(Xminbatches)):\n",
        "\t\tprint(en + 1, '-th epoch :: ', end=\"\")\n",
        "\n",
        "\t\tbatchidx = RandomList[en * len(Xminbatches) + it]\n",
        "\t\tXbatch = Xminbatches[batchidx]\n",
        "\n",
        "\n",
        "\t\teta = (1 - alpha0) / alpha1\n",
        "\n",
        "\n",
        "\t\tYbatch = Yminbatches[batchidx]\n",
        "\t\t#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X\n",
        "\t\t# W.T * X\n",
        "\t\tMXbatch = np.matrix(Xbatch)\n",
        "\t\tMXbatchV = MXbatch * MV\n",
        "\t\t# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)\n",
        "\t\tyhypothesis = []\n",
        "\t\tfor idx in range(len(Ybatch)):\n",
        "\n",
        "\t\t\t# hlambda(): the polynomial function to substitute the Sigmoid function\n",
        "\t\t\th = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))\n",
        "\n",
        "\t\t\tyhypothesis.append([h*Ybatch[idx]])\n",
        "\n",
        "\t\tMyhypothesis = np.matrix(yhypothesis)\n",
        "\t\tMg = MXbatch.T * Myhypothesis\n",
        "\n",
        "\n",
        "\t\t# return a column vector whose each element is the sum of each row of MX\n",
        "\t\tmx = MXbatch.sum(axis=1)\n",
        "\t\tmxtmx = MXbatch.T.dot(mx)\n",
        "\t\tMB_inv = np.matrix(np.eye(mxtmx.shape[0]))\n",
        "\t\tfor idx in range(mxtmx.shape[0]):\n",
        "\t\t\tMB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )\n",
        "\n",
        "\n",
        "\t\tMG = MB_inv * Mg\n",
        "\t\tlr = scheduler.step()\n",
        "\t\t# should be 'plus', 'cause to compute the MLE\n",
        "\t\tMtmpW = MV + lr * MG\n",
        "\t\t#MtmpW = MV + lr * MG\n",
        "\t\tMV = (1.0-eta)*MtmpW + (eta)*MW\n",
        "\t\tMW = MtmpW\n",
        "\n",
        "\n",
        "\t#     Step 4. Calculate the cost function using Maximum likelihood Estimation\n",
        "\t\t# log-likelihood\n",
        "\t\tnewMtrainXV = MX * MV\n",
        "\t\tloghx = []\n",
        "\t\tfor idx in range(len(Y)):\n",
        "\t\t\t# WARNING: iff y in {-1,+1}\n",
        "\t\t\tloghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))\n",
        "\t\t\tloghx.append(loghxi)\n",
        "\t\tloglikelihood = sum(loghx)\n",
        "\t\tNAGQG_A96_trainMLE.append(loglikelihood)\n",
        "\n",
        "\t\tnewhypothesis = []\n",
        "\t\tfor idx in range(len(Y)):\n",
        "\t\t\thx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))\n",
        "\t\t\tnewhypothesis.append(hx)\n",
        "\t\thxlist = [ hx for hx in newhypothesis ]\n",
        "\t\t#print('A=', max_lr, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))\n",
        "\t\tNAGQG_A96_trainAUC.append(ROCAUC(hxlist, Y))\n",
        "\t\tNAGQG_A96_trainACC.append(ACC(hxlist, Y))\n",
        "\n",
        "\n",
        "\t\tMtestX = np.matrix(testX)\n",
        "\t\tnewMtestXV = MtestX * MV\n",
        "\t\tloghx = []\n",
        "\t\tfor idx in range(len(testY)):\n",
        "\t\t\t# WARNING: iff y in {-1,+1}\n",
        "\t\t\tloghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))\n",
        "\t\t\tloghx.append(loghxi)\n",
        "\t\tloglikelihood = sum(loghx)\n",
        "\t\tNAGQG_A96_testMLE.append(loglikelihood)\n",
        "\n",
        "\n",
        "\t\t# BE CAREFULL WITH INPUT LABELS!\n",
        "\t\tnewhypothesis = []\n",
        "\t\tfor idx in range(len(testY)):\n",
        "\t\t\thx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))\n",
        "\t\t\tnewhypothesis.append(hx)\n",
        "\t\thxlist = [ hx for hx in newhypothesis ]\n",
        "\t\t#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)\n",
        "\t\tprint('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))\n",
        "\t\tNAGQG_A96_testAUC.append(ROCAUC(hxlist, testY))\n",
        "\t\tNAGQG_A96_testACC.append(ACC(hxlist, testY))\n",
        "\n",
        "\t\talpha0 = alpha1\n",
        "\t\talpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "'''\n",
        "-------------------------------------------------------------------------------------------\n",
        "---------------  Enhanced NAG for min-batch with CLR Setting: step_size=32  ---------------\n",
        "-------------------------------------------------------------------------------------------\n",
        "'''\n",
        "# Stage 2.\n",
        "#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch\n",
        "MX = np.matrix(X)\n",
        "\n",
        "# return a column vector whose each element is the sum of each row of MX\n",
        "mx = MX.sum(axis=1)\n",
        "# return a column vector whose each element is the sum of each row of (X.T * X)\n",
        "mxtmx = MX.T.dot(mx)\n",
        "\n",
        "\n",
        "#     Step 2. Initialize Weight Vector (n x 1)\n",
        "# [[0]... to make MW a column vector(matrix)\n",
        "V = [[0.0] for x in range(mxtmx.shape[0])]\n",
        "W = [[0.0] for x in range(mxtmx.shape[0])]\n",
        "MV = np.matrix(V)\n",
        "MW = np.matrix(W)\n",
        "\n",
        "#     Step 2. Set the Maximum Iteration and Record each cost function\n",
        "NAGQG_A128_testMLE = []\n",
        "NAGQG_A128_testAUC = []\n",
        "NAGQG_A128_testACC = []\n",
        "NAGQG_A128_trainMLE = []\n",
        "NAGQG_A128_trainAUC = []\n",
        "NAGQG_A128_trainACC = []\n",
        "\n",
        "alpha0 = 0.01\n",
        "alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0\n",
        "gamma = 3.0\n",
        "scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)\n",
        "for en in range(Epoch_Number):\n",
        "\tfor it in range(len(Xminbatches)):\n",
        "\t\tprint(en + 1, '-th epoch :: ', end=\"\")\n",
        "\n",
        "\t\tbatchidx = RandomList[en * len(Xminbatches) + it]\n",
        "\t\tXbatch = Xminbatches[batchidx]\n",
        "\n",
        "\n",
        "\t\teta = (1 - alpha0) / alpha1\n",
        "\n",
        "\n",
        "\t\tYbatch = Yminbatches[batchidx]\n",
        "\t\t#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X\n",
        "\t\t# W.T * X\n",
        "\t\tMXbatch = np.matrix(Xbatch)\n",
        "\t\tMXbatchV = MXbatch * MV\n",
        "\t\t# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)\n",
        "\t\tyhypothesis = []\n",
        "\t\tfor idx in range(len(Ybatch)):\n",
        "\n",
        "\t\t\t# hlambda(): the polynomial function to substitute the Sigmoid function\n",
        "\t\t\th = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))\n",
        "\n",
        "\t\t\tyhypothesis.append([h*Ybatch[idx]])\n",
        "\n",
        "\t\tMyhypothesis = np.matrix(yhypothesis)\n",
        "\t\tMg = MXbatch.T * Myhypothesis\n",
        "\n",
        "\n",
        "\t\t# return a column vector whose each element is the sum of each row of MX\n",
        "\t\tmx = MXbatch.sum(axis=1)\n",
        "\t\tmxtmx = MXbatch.T.dot(mx)\n",
        "\t\tMB_inv = np.matrix(np.eye(mxtmx.shape[0]))\n",
        "\t\tfor idx in range(mxtmx.shape[0]):\n",
        "\t\t\tMB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )\n",
        "\n",
        "\n",
        "\t\tMG = MB_inv * Mg\n",
        "\t\tlr = scheduler.step()\n",
        "\t\t# should be 'plus', 'cause to compute the MLE\n",
        "\t\tMtmpW = MV + lr * MG\n",
        "\t\t#MtmpW = MV + lr * MG\n",
        "\t\tMV = (1.0-eta)*MtmpW + (eta)*MW\n",
        "\t\tMW = MtmpW\n",
        "\n",
        "\n",
        "\t#     Step 4. Calculate the cost function using Maximum likelihood Estimation\n",
        "\t\t# log-likelihood\n",
        "\t\tnewMtrainXV = MX * MV\n",
        "\t\tloghx = []\n",
        "\t\tfor idx in range(len(Y)):\n",
        "\t\t\t# WARNING: iff y in {-1,+1}\n",
        "\t\t\tloghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))\n",
        "\t\t\tloghx.append(loghxi)\n",
        "\t\tloglikelihood = sum(loghx)\n",
        "\t\tNAGQG_A128_trainMLE.append(loglikelihood)\n",
        "\n",
        "\t\tnewhypothesis = []\n",
        "\t\tfor idx in range(len(Y)):\n",
        "\t\t\thx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))\n",
        "\t\t\tnewhypothesis.append(hx)\n",
        "\t\thxlist = [ hx for hx in newhypothesis ]\n",
        "\t\t#print('A=', max_lr, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))\n",
        "\t\tNAGQG_A128_trainAUC.append(ROCAUC(hxlist, Y))\n",
        "\t\tNAGQG_A128_trainACC.append(ACC(hxlist, Y))\n",
        "\n",
        "\n",
        "\n",
        "\t\tMtestX = np.matrix(testX)\n",
        "\t\tnewMtestXV = MtestX * MV\n",
        "\t\tloghx = []\n",
        "\t\tfor idx in range(len(testY)):\n",
        "\t\t\t# WARNING: iff y in {-1,+1}\n",
        "\t\t\tloghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))\n",
        "\t\t\tloghx.append(loghxi)\n",
        "\t\tloglikelihood = sum(loghx)\n",
        "\t\tNAGQG_A128_testMLE.append(loglikelihood)\n",
        "\n",
        "\n",
        "\t\t# BE CAREFULL WITH INPUT LABELS!\n",
        "\t\tnewhypothesis = []\n",
        "\t\tfor idx in range(len(testY)):\n",
        "\t\t\thx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))\n",
        "\t\t\tnewhypothesis.append(hx)\n",
        "\t\thxlist = [ hx for hx in newhypothesis ]\n",
        "\t\t#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)\n",
        "\t\tprint('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))\n",
        "\t\tNAGQG_A128_testAUC.append(ROCAUC(hxlist, testY))\n",
        "\t\tNAGQG_A128_testACC.append(ACC(hxlist, testY))\n",
        "\n",
        "\t\talpha0 = alpha1\n",
        "\t\talpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0\n",
        "\n",
        "\n",
        "'''\n",
        "-------------------------------------------------------------------------------------------\n",
        "---------------  Enhanced NAG for min-batch with CLR Setting: step_size=64  ---------------\n",
        "-------------------------------------------------------------------------------------------\n",
        "'''\n",
        "# Stage 2.\n",
        "#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch\n",
        "MX = np.matrix(X)\n",
        "\n",
        "# return a column vector whose each element is the sum of each row of MX\n",
        "mx = MX.sum(axis=1)\n",
        "# return a column vector whose each element is the sum of each row of (X.T * X)\n",
        "mxtmx = MX.T.dot(mx)\n",
        "\n",
        "\n",
        "#     Step 2. Initialize Weight Vector (n x 1)\n",
        "# [[0]... to make MW a column vector(matrix)\n",
        "V = [[0.0] for x in range(mxtmx.shape[0])]\n",
        "W = [[0.0] for x in range(mxtmx.shape[0])]\n",
        "MV = np.matrix(V)\n",
        "MW = np.matrix(W)\n",
        "\n",
        "#     Step 2. Set the Maximum Iteration and Record each cost function\n",
        "NAGQG_A130_testMLE = []\n",
        "NAGQG_A130_testAUC = []\n",
        "NAGQG_A130_testACC = []\n",
        "NAGQG_A130_trainMLE = []\n",
        "NAGQG_A130_trainAUC = []\n",
        "NAGQG_A130_trainACC = []\n",
        "\n",
        "alpha0 = 0.01\n",
        "alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0\n",
        "gamma = 3.5\n",
        "scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)\n",
        "for en in range(Epoch_Number):\n",
        "\tfor it in range(len(Xminbatches)):\n",
        "\t\tprint(en + 1, '-th epoch :: ', end=\"\")\n",
        "\n",
        "\t\tbatchidx = RandomList[en * len(Xminbatches) + it]\n",
        "\t\tXbatch = Xminbatches[batchidx]\n",
        "\n",
        "\n",
        "\t\teta = (1 - alpha0) / alpha1\n",
        "\n",
        "\n",
        "\t\tYbatch = Yminbatches[batchidx]\n",
        "\t\t#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X\n",
        "\t\t# W.T * X\n",
        "\t\tMXbatch = np.matrix(Xbatch)\n",
        "\t\tMXbatchV = MXbatch * MV\n",
        "\t\t# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)\n",
        "\t\tyhypothesis = []\n",
        "\t\tfor idx in range(len(Ybatch)):\n",
        "\n",
        "\t\t\t# hlambda(): the polynomial function to substitute the Sigmoid function\n",
        "\t\t\th = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))\n",
        "\n",
        "\t\t\tyhypothesis.append([h*Ybatch[idx]])\n",
        "\n",
        "\t\tMyhypothesis = np.matrix(yhypothesis)\n",
        "\t\tMg = MXbatch.T * Myhypothesis\n",
        "\n",
        "\n",
        "\t\t# return a column vector whose each element is the sum of each row of MX\n",
        "\t\tmx = MXbatch.sum(axis=1)\n",
        "\t\tmxtmx = MXbatch.T.dot(mx)\n",
        "\t\tMB_inv = np.matrix(np.eye(mxtmx.shape[0]))\n",
        "\t\tfor idx in range(mxtmx.shape[0]):\n",
        "\t\t\tMB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )\n",
        "\n",
        "\n",
        "\t\tMG = MB_inv * Mg\n",
        "\t\tlr = scheduler.step()\n",
        "\t\t# should be 'plus', 'cause to compute the MLE\n",
        "\t\tMtmpW = MV + lr * MG\n",
        "\t\t#MtmpW = MV + lr * MG\n",
        "\t\tMV = (1.0-eta)*MtmpW + (eta)*MW\n",
        "\t\tMW = MtmpW\n",
        "\n",
        "\n",
        "\t#     Step 4. Calculate the cost function using Maximum likelihood Estimation\n",
        "\t\t# log-likelihood\n",
        "\t\tnewMtrainXV = MX * MV\n",
        "\t\tloghx = []\n",
        "\t\tfor idx in range(len(Y)):\n",
        "\t\t\t# WARNING: iff y in {-1,+1}\n",
        "\t\t\tloghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))\n",
        "\t\t\tloghx.append(loghxi)\n",
        "\t\tloglikelihood = sum(loghx)\n",
        "\t\tNAGQG_A130_trainMLE.append(loglikelihood)\n",
        "\n",
        "\t\tnewhypothesis = []\n",
        "\t\tfor idx in range(len(Y)):\n",
        "\t\t\thx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))\n",
        "\t\t\tnewhypothesis.append(hx)\n",
        "\t\thxlist = [ hx for hx in newhypothesis ]\n",
        "\t\t#print('gamma =', gamma, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))\n",
        "\t\tNAGQG_A130_trainAUC.append(ROCAUC(hxlist, Y))\n",
        "\t\tNAGQG_A130_trainACC.append(ACC(hxlist, Y))\n",
        "\n",
        "\n",
        "\n",
        "\t\tMtestX = np.matrix(testX)\n",
        "\t\tnewMtestXV = MtestX * MV\n",
        "\t\tloghx = []\n",
        "\t\tfor idx in range(len(testY)):\n",
        "\t\t\t# WARNING: iff y in {-1,+1}\n",
        "\t\t\tloghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))\n",
        "\t\t\tloghx.append(loghxi)\n",
        "\t\tloglikelihood = sum(loghx)\n",
        "\t\tNAGQG_A130_testMLE.append(loglikelihood)\n",
        "\n",
        "\n",
        "\t\t# BE CAREFULL WITH INPUT LABELS!\n",
        "\t\tnewhypothesis = []\n",
        "\t\tfor idx in range(len(testY)):\n",
        "\t\t\thx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))\n",
        "\t\t\tnewhypothesis.append(hx)\n",
        "\t\thxlist = [ hx for hx in newhypothesis ]\n",
        "\t\t#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)\n",
        "\t\tprint('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))\n",
        "\t\tNAGQG_A130_testAUC.append(ROCAUC(hxlist, testY))\n",
        "\t\tNAGQG_A130_testACC.append(ACC(hxlist, testY))\n",
        "\n",
        "\t\talpha0 = alpha1\n",
        "\t\talpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "label = ['gamma=0.5', 'gamma=1.0',  'gamma=1.5', 'gamma=2.0', 'gamma=2.5', 'gamma=3.0', 'gamma=3.5']\n",
        "\n",
        "plt.plot(range(len(NAGQG_A16_trainMLE)), NAGQG_A16_trainMLE, 'v--b')\n",
        "plt.plot(range(len(NAGQG_A32_trainMLE)), NAGQG_A32_trainMLE, 'x--g')\n",
        "plt.plot(range(len(NAGQG_A64_trainMLE)), NAGQG_A64_trainMLE, '^--r')\n",
        "plt.plot(range(len(NAGQG_A72_trainMLE)), NAGQG_A72_trainMLE, '<--c')\n",
        "plt.plot(range(len(NAGQG_A96_trainMLE)), NAGQG_A96_trainMLE, '>--m')\n",
        "plt.plot(range(len(NAGQG_A128_trainMLE)), NAGQG_A128_trainMLE, '+--y')\n",
        "plt.plot(range(len(NAGQG_A130_trainMLE)), NAGQG_A130_trainMLE, '*--k')\n",
        "#plt.axis(\"equal\")\n",
        "plt.title('Train MLE')\n",
        "plt.legend(label, loc = 0, ncol = 1)\n",
        "plt.grid()\n",
        "plt.show()\n",
        "plt.savefig(DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +\"TrainMLE.png\")\n",
        "#plt.close()\n",
        "# -- Iterations -- stepsize1 -- stepsize2 -- ...\n",
        "filePath = DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +\"TrainMLE.csv\"\n",
        "PythonExperiment =      open(filePath,      'w')\n",
        "PythonExperiment =      open(filePath,      'a+b')\n",
        "PythonExperiment.write('Iterations'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize1'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize2'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize4'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize8'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize16'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize32'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize64'.encode('utf-8'));\n",
        "PythonExperiment.write(\"\\n\".encode('utf-8'));\n",
        "for (idx, ele) in enumerate(NAGQG_A16_trainMLE):\n",
        "\tPythonExperiment.write(str(idx).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A16_trainMLE[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A32_trainMLE[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A64_trainMLE[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A72_trainMLE[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A96_trainMLE[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A128_trainMLE[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A130_trainMLE[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(\"\\n\".encode('utf-8'));\n",
        "PythonExperiment.close();\n",
        "\n",
        "\n",
        "\n",
        "plt.plot(range(len(NAGQG_A16_trainAUC)), NAGQG_A16_trainAUC, 'v--b')\n",
        "plt.plot(range(len(NAGQG_A32_trainAUC)), NAGQG_A32_trainAUC, 'x--g')\n",
        "plt.plot(range(len(NAGQG_A64_trainAUC)), NAGQG_A64_trainAUC, '^--r')\n",
        "plt.plot(range(len(NAGQG_A72_trainAUC)), NAGQG_A72_trainAUC, '<--c')\n",
        "plt.plot(range(len(NAGQG_A96_trainAUC)), NAGQG_A96_trainAUC, '>--m')\n",
        "plt.plot(range(len(NAGQG_A128_trainAUC)), NAGQG_A128_trainAUC, '+--y')\n",
        "plt.plot(range(len(NAGQG_A130_trainAUC)), NAGQG_A130_trainAUC, '*--k')\n",
        "#plt.axis(\"equal\")\n",
        "plt.title('Train AUC')\n",
        "plt.legend(label, loc = 0, ncol = 1)\n",
        "plt.grid()\n",
        "plt.show()\n",
        "plt.savefig(DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +\"TrainAUC.png\")\n",
        "#plt.close()\n",
        "# -- Iterations -- stepsize1 -- stepsize2 -- ...\n",
        "filePath = DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +\"TrainAUC.csv\";\n",
        "PythonExperiment =      open(filePath,      'w')\n",
        "PythonExperiment =      open(filePath,      'a+b')\n",
        "PythonExperiment.write('Iterations'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize1'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize2'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize4'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize8'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize16'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize32'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize64'.encode('utf-8'));\n",
        "PythonExperiment.write(\"\\n\".encode('utf-8'));\n",
        "for (idx, ele) in enumerate(NAGQG_A16_trainAUC):\n",
        "\tPythonExperiment.write(str(idx).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A16_trainAUC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A32_trainAUC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A64_trainAUC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A72_trainAUC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A96_trainAUC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A128_trainAUC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A130_trainAUC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(\"\\n\".encode('utf-8'));\n",
        "PythonExperiment.close();\n",
        "\n",
        "\n",
        "\n",
        "plt.plot(range(len(NAGQG_A16_trainACC)), NAGQG_A16_trainACC, 'v--b')\n",
        "plt.plot(range(len(NAGQG_A32_trainACC)), NAGQG_A32_trainACC, 'x--g')\n",
        "plt.plot(range(len(NAGQG_A64_trainACC)), NAGQG_A64_trainACC, '^--r')\n",
        "plt.plot(range(len(NAGQG_A72_trainACC)), NAGQG_A72_trainACC, '<--c')\n",
        "plt.plot(range(len(NAGQG_A96_trainACC)), NAGQG_A96_trainACC, '>--m')\n",
        "plt.plot(range(len(NAGQG_A128_trainACC)), NAGQG_A128_trainACC, '+--y')\n",
        "plt.plot(range(len(NAGQG_A130_trainACC)), NAGQG_A130_trainACC, '*--k')\n",
        "#plt.axis(\"equal\")\n",
        "plt.title('Train ACC')\n",
        "plt.legend(label, loc = 0, ncol = 1)\n",
        "plt.grid()\n",
        "plt.show()\n",
        "plt.savefig(DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +\"TrainACC.png\")\n",
        "#plt.close()\n",
        "# -- Iterations -- stepsize1 -- stepsize2 -- ...\n",
        "filePath = DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +\"TrainACC.csv\";\n",
        "PythonExperiment =      open(filePath,      'w')\n",
        "PythonExperiment =      open(filePath,      'a+b')\n",
        "PythonExperiment.write('Iterations'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize1'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize2'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize4'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize8'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize16'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize32'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize64'.encode('utf-8'));\n",
        "PythonExperiment.write(\"\\n\".encode('utf-8'));\n",
        "for (idx, ele) in enumerate(NAGQG_A16_trainACC):\n",
        "\tPythonExperiment.write(str(idx).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A16_trainACC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A32_trainACC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A64_trainACC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A72_trainACC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A96_trainACC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A128_trainACC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A130_trainACC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(\"\\n\".encode('utf-8'));\n",
        "PythonExperiment.close();\n",
        "\n",
        "\n",
        "\n",
        "plt.plot(range(len(NAGQG_A16_testMLE)), NAGQG_A16_testMLE, 'v--b')\n",
        "plt.plot(range(len(NAGQG_A32_testMLE)), NAGQG_A32_testMLE, 'x--g')\n",
        "plt.plot(range(len(NAGQG_A64_testMLE)), NAGQG_A64_testMLE, '^--r')\n",
        "plt.plot(range(len(NAGQG_A72_testMLE)), NAGQG_A72_testMLE, '<--c')\n",
        "plt.plot(range(len(NAGQG_A96_testMLE)), NAGQG_A96_testMLE, '>--m')\n",
        "plt.plot(range(len(NAGQG_A128_testMLE)), NAGQG_A128_testMLE, '+--y')\n",
        "plt.plot(range(len(NAGQG_A130_testMLE)), NAGQG_A130_testMLE, '*--k')\n",
        "#plt.axis(\"equal\")\n",
        "plt.title('Test MLE')\n",
        "plt.legend(label, loc = 0, ncol = 1)\n",
        "plt.grid()\n",
        "plt.show()\n",
        "plt.savefig(DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +\"TestMLE.png\")\n",
        "#plt.close()\n",
        "# -- Iterations -- stepsize1 -- stepsize2 -- ...\n",
        "filePath = DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +\"TestMLE.csv\";\n",
        "PythonExperiment =      open(filePath,      'w')\n",
        "PythonExperiment =      open(filePath,      'a+b')\n",
        "PythonExperiment.write('Iterations'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize1'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize2'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize4'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize8'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize16'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize32'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize64'.encode('utf-8'));\n",
        "PythonExperiment.write(\"\\n\".encode('utf-8'));\n",
        "for (idx, ele) in enumerate(NAGQG_A16_testMLE):\n",
        "\tPythonExperiment.write(str(idx).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A16_testMLE[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A32_testMLE[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A64_testMLE[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A72_testMLE[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A96_testMLE[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A128_testMLE[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A130_testMLE[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(\"\\n\".encode('utf-8'));\n",
        "PythonExperiment.close();\n",
        "\n",
        "\n",
        "plt.plot(range(len(NAGQG_A16_testAUC)), NAGQG_A16_testAUC, 'v--b')\n",
        "plt.plot(range(len(NAGQG_A32_testAUC)), NAGQG_A32_testAUC, 'x--g')\n",
        "plt.plot(range(len(NAGQG_A64_testAUC)), NAGQG_A64_testAUC, '^--r')\n",
        "plt.plot(range(len(NAGQG_A72_testAUC)), NAGQG_A72_testAUC, '<--c')\n",
        "plt.plot(range(len(NAGQG_A96_testAUC)), NAGQG_A96_testAUC, '>--m')\n",
        "plt.plot(range(len(NAGQG_A128_testAUC)), NAGQG_A128_testAUC, '+--y')\n",
        "plt.plot(range(len(NAGQG_A130_testAUC)), NAGQG_A130_testAUC, '*--k')\n",
        "#plt.axis(\"equal\")\n",
        "plt.title('Test AUC')\n",
        "plt.legend(label, loc = 0, ncol = 1)\n",
        "plt.grid()\n",
        "plt.show()\n",
        "plt.savefig(DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +\"TestAUC.png\")\n",
        "#plt.close()\n",
        "# -- Iterations -- stepsize1 -- stepsize2 -- ...\n",
        "filePath = DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +\"TestAUC.csv\";\n",
        "PythonExperiment =      open(filePath,      'w')\n",
        "PythonExperiment =      open(filePath,      'a+b')\n",
        "PythonExperiment.write('Iterations'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize1'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize2'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize4'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize8'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize16'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize32'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize64'.encode('utf-8'));\n",
        "PythonExperiment.write(\"\\n\".encode('utf-8'));\n",
        "for (idx, ele) in enumerate(NAGQG_A16_testAUC):\n",
        "\tPythonExperiment.write(str(idx).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A16_testAUC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A32_testAUC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A64_testAUC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A72_testAUC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A96_testAUC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A128_testAUC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A130_testAUC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(\"\\n\".encode('utf-8'));\n",
        "PythonExperiment.close();\n",
        "\n",
        "\n",
        "plt.plot(range(len(NAGQG_A16_testACC)), NAGQG_A16_testACC, 'v--b')\n",
        "plt.plot(range(len(NAGQG_A32_testACC)), NAGQG_A32_testACC, 'x--g')\n",
        "plt.plot(range(len(NAGQG_A64_testACC)), NAGQG_A64_testACC, '^--r')\n",
        "plt.plot(range(len(NAGQG_A72_testACC)), NAGQG_A72_testACC, '<--c')\n",
        "plt.plot(range(len(NAGQG_A96_testACC)), NAGQG_A96_testACC, '>--m')\n",
        "plt.plot(range(len(NAGQG_A128_testACC)), NAGQG_A128_testACC, '+--y')\n",
        "plt.plot(range(len(NAGQG_A130_testACC)), NAGQG_A130_testACC, '*--k')\n",
        "#plt.axis(\"equal\")\n",
        "plt.title('Test ACC')\n",
        "plt.legend(label, loc = 0, ncol = 1)\n",
        "plt.grid()\n",
        "plt.show()\n",
        "plt.savefig(DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +\"TestACC.png\")\n",
        "#plt.close()\n",
        "# -- Iterations -- stepsize1 -- stepsize2 -- ...\n",
        "filePath = DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +\"TestACC.csv\";\n",
        "PythonExperiment =      open(filePath,      'w')\n",
        "PythonExperiment =      open(filePath,      'a+b')\n",
        "PythonExperiment.write('Iterations'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize1'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize2'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize4'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize8'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize16'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize32'.encode('utf-8'));\n",
        "PythonExperiment.write(','.encode('utf-8'));\n",
        "PythonExperiment.write('stepsize64'.encode('utf-8'));\n",
        "PythonExperiment.write(\"\\n\".encode('utf-8'));\n",
        "for (idx, ele) in enumerate(NAGQG_A16_testACC):\n",
        "\tPythonExperiment.write(str(idx).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A16_testACC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A32_testACC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A64_testACC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A72_testACC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A96_testACC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A128_testACC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(','.encode('utf-8'));\n",
        "\tPythonExperiment.write(str(NAGQG_A130_testACC[idx]).encode('utf-8'));\n",
        "\tPythonExperiment.write(\"\\n\".encode('utf-8'));\n",
        "PythonExperiment.close();\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "print(max(  NAGQG_A16_testACC  ), \"\\t\\t\\t\", NAGQG_A16_testACC.index(max(  NAGQG_A16_testACC  ))     )\n",
        "print(max(  NAGQG_A32_testACC  ), \"\\t\\t\\t\", NAGQG_A32_testACC.index(max(  NAGQG_A32_testACC  ))     )\n",
        "print(max(  NAGQG_A64_testACC  ), \"\\t\\t\\t\", NAGQG_A64_testACC.index(max(  NAGQG_A64_testACC  ))     )\n",
        "print(max(  NAGQG_A72_testACC  ), \"\\t\\t\\t\", NAGQG_A72_testACC.index(max(  NAGQG_A72_testACC  ))     )\n",
        "print(max(  NAGQG_A96_testACC  ), \"\\t\\t\\t\", NAGQG_A96_testACC.index(max(  NAGQG_A96_testACC  ))     )\n",
        "print(max(  NAGQG_A128_testACC  ), \"\\t\\t\\t\", NAGQG_A128_testACC.index(max(  NAGQG_A128_testACC  ))     )\n",
        "print(max(  NAGQG_A130_testACC  ), \"\\t\\t\\t\", NAGQG_A130_testACC.index(max(  NAGQG_A130_testACC  ))     )"
      ]
    }
  ]
}

==> 20240809_Mini_Batch_Version_NAGwithQG_Credit_using_Learning_Rate__MonotonicExponentialLR__Python3.py <==
# -*- coding: utf-8 -*-
"""20240809 Mini-Batch Version NAGwithQG Credit using Learning Rate (MonotonicExponentialLR) Python3.ipynb

Automatically generated by Colab.

Original file is located at
    https://colab.research.google.com/drive/1eggErPhyL9erFJXrk1wrIFU7lgKnLP0w
"""

# coding=utf8
# 2019-12-04 09:43 a.m. GMT +08：00
'''
+++++++++++++++++++++++++++++++++++++++++++++++++++++
+       NumPy version 1.10.2    Python 2.7.11       +
+++++++++++++++++++++++++++++++++++++++++++++++++++++
'''
import os
import math
import time
import random

import csv

from copy import deepcopy
from math import log, exp, pow, sqrt

import matplotlib
#matplotlib.use('pdf')
import matplotlib.pyplot as plt
import numpy as np
np.set_printoptions(suppress=True)


epsilon = 1e-10
# The ROC curve is constructed by plotting the (X=FPR, Y=TPR) pairs for each possible value
# of the threshold. By computing the TPR and FPR for varying thresholds in [0,1], we can construct
# the receiver operating characteristic curve or ROC-curve.
#     +--------------------------------------- actual class --------------------------+
#     +-----------------------              -1               +1 ----------------------+
#     +------------- predicted  -1   true negative (TN) false negative (FN) ----------+
#     +-------------     class  +1   false positive(FP) true positive (TP)  ----------+
#     +-------------------------------------------------------------------------------+
#     +------------- X = FPR = #FP/(#FP + #TN) ---- Y = TPR = #TP/(#TP + #FN) --------+
#     +-------------------------------------------------------------------------------+
#            X:实际负类中预测结果(正类)出错的比例       Y:实际正类中预测结果(正类)的比例
# -----------------------------------------------------------------------------------------
# Calculate the ROC-curve and the value of AUC
# INPUT: score = [0.9, 0.8, 0.7, 0.6, 0.55, 0.54, 0.53, 0.52, 0.51, 0.505, 0.4, ... ]
#        y = [1,1,0, 1, 1, 1, 0, 0, 1, 0, 1,0, 1, 0, 0, 0, 1 , 0, 1, 0]
# WARNNING: WHAT ARE THE LABELS ? {-0, +1} or {-1, +1}
def ROCAUC(score, y, show=False):
	z = list(zip(score, y))
	z.sort()
	score = [ x[0] for x in z ]
	y = [ x[1] for x in z ]

	# score is already in order
	thr = score

	POSITIVE = y.count(+1)
	NEGATIVE = y.count(-1)            # WARNNING: WHAT ARE THE LABELS ?
	roc_x = [1]
	roc_y = [1]
	FN = 0
	TN = 0
	# need (score,y) to be sorted
	for (i, T) in enumerate(thr):
		if y[i]==+1:
			FN = FN + 1
		if y[i]==-1:                  # WARNNING: WHAT ARE THE LABELS ?
			TN = TN + 1
		roc_x.append(1-TN/float(NEGATIVE))
		roc_y.append(1-FN/float(POSITIVE))
	z = list(zip(roc_x, roc_y))
	z.sort()
	roc_x = [ x[0] for x in z ]
	roc_y = [ x[1] for x in z ]
	#print zip(roc_x,roc_y)

	AUC = 0.0
	prex = roc_x[0]
	for (i, x) in enumerate(roc_x):
		AUC += (x-prex)*roc_y[i]
		prex = x
	#print AUC

	if show:
		plt.plot(roc_x, roc_y)
		plt.plot([0,1],[0,1])
		plt.axis("equal")
		plt.title('AUC = '+str(AUC))
		plt.grid(color='b' , linewidth='0.3' ,linestyle='--')
		plt.show()
	return AUC

def ACC(score, y, show=False):
	POSITIVE = y.count(+1)
	NEGATIVE = y.count(-1)            # WARNNING: WHAT ARE THE LABELS ?

	TP = 0
	TN = 0
	# need (score,y) to be sorted
	for (i, s) in enumerate(score):
		if y[i]==+1 and s>=0.5:
			TP = TP + 1
		if y[i]==-1 and s <0.5:                  # WARNNING: WHAT ARE THE LABELS ?
			TN = TN + 1

	#print 'TP = ',TP, ', TN = ',TN,
	ACC = float(TN + TP)/len(y)
	return ACC

# used for the input range of sigmoid
def limit(inputx):
	#return inputx
	if inputx > 125 :
		return 25
	if inputx < -125 :
		return -25;
	return inputx


class MonotonicExponentialLR:
    def __init__(self, max_lr, min_lr, total_steps, gamma, last_epoch=-1):
        self.max_lr = max_lr
        self.min_lr = min_lr
        self.total_steps = total_steps
        self.gamma = gamma
        self.current_step = 0
        self.last_epoch = last_epoch

    def step(self):
        if self.last_epoch > self.total_steps:
            lr = self.min_lr
        else:
            lr = self.max_lr - (self.max_lr - self.min_lr) * (self.current_step / self.total_steps)**self.gamma
            self.current_step += 1
            #lr = max(lr, self.min_lr)
            if lr < self.min_lr:
                raise RuntimeError("lr < self.min_lr")
        return lr



# Stage 1.
#     Step 1. Extract test data from a csv file
#with open('MNIST_test.txt','r') as csvfile:
with open('Credit_test.csv','r') as csvfile:
	reader = csv.reader(csvfile)
	next(reader)  # Skip the first row # leave behind the first row
	testdata = []
	for row in reader:
		# reader.next() return a string
		row = [float(x) for x in row]
		testdata.append(row)
csvfile.close()
#     Step 4. Extract testX and testY from testdata
testX = [[1]+row[1:] for row in testdata[:]]
for colidx in range(len(testX[0])):
	colmax = testX[0][colidx]
	colmin = testX[0][colidx]
	for (rowidx, row) in enumerate(testX):
		if row[colidx] >= colmax :
			colmax = row[colidx]
		if row[colidx] <= colmin :
			colmin = row[colidx]
	for (rowidx, row) in enumerate(testX):
		if (colmax - colmin) < epsilon:
			if colmin <= 0:
				row[colidx] = 0
			if colmax >= 1:
				row[colidx] = 1
		else:
			row[colidx] = float(row[colidx] - colmin) / (colmax - colmin)
testY = [int(row[0]) for row in testdata[:]]
# turn y{+0,+1} to y{-1,+1}
testY = [2*y-1 for y in testY]    # DONT FORGET THAT THE IDASH DATASET IS DIFFERENT FROM THE MNIST DATASET!

#     Step 1. Extract train data from a csv file
#with open('MNIST_train.txt','r') as csvfile:
with open('Credit_train.csv','r') as csvfile:
	reader = csv.reader(csvfile)
	next(reader)  # Skip the first row# leave behind the first row
	data = []
	for row in reader:
		# reader.next() return a string
		row = [float(x) for x in row]
		data.append(row)
csvfile.close()
#     Step 2. Extract X and Y from data
X = [[1]+row[1:] for row in data[:]]
for colidx in range(len(X[0])):
	colmax = X[0][colidx]
	colmin = X[0][colidx]
	for (rowidx, row) in enumerate(X):
		if row[colidx] >= colmax :
			colmax = row[colidx]
		if row[colidx] <= colmin :
			colmin = row[colidx]
	for (rowidx, row) in enumerate(X):
		if (colmax - colmin) < epsilon:
			if colmin <= 0:
				row[colidx] = 0
			if colmax >= 1:
				row[colidx] = 1
		else:
			row[colidx] = float(row[colidx] - colmin) / (colmax - colmin)
Y = [int(row[0]) for row in data[:]]
# turn y{+0,+1} to y{-1,+1}
Y = [2*y-1 for y in Y]    # DONT FORGET THAT THE IDASH DATASET IS DIFFERENT FROM THE MNIST DATASET!
MX = np.matrix(X)
MY = np.matrix(Y)


allMB_inv = np.matrix(np.eye(MX.shape[1]))
for idx in range(MX.shape[1]):
	allMB_inv[idx,idx] = 1.0 / ( (+.25)*MX.T.dot( MX.sum(axis=1) )[idx, 0]  + epsilon )

#should shuffle [Y,X] together in the Iteration Processes!
'''
Z = zip(Y,X)
random.shuffle(Z)
#should shuffle [Y,X] together!
X = [item[1] for item in Z]
Y = [item[0] for item in Z]
'''

#batchsize = 32  #   32   64   128   256   512   1024
#batchsize = 64  #   32   64   128   256   512   1024
#batchsize = 128  #   32   64   128   256   512   1024
#batchsize = 256  #   32   64   128   256   512   1024
#batchsize = 512  #   32   64   128   256   512   1024
batchsize = 1024  #   32   64   128   256   512   1024


Xminbatches = []
idx=0
while True:
	if idx+batchsize > len(X): break
	batch=[]
	for i in range(idx,idx+batchsize):
		batch.append(X[i])
	Xminbatches.append(batch)
	idx += batchsize
if len(X)%batchsize != 0:
	batch=[]
	for i in range(idx, len(X)):
		batch.append(X[i])
	Xminbatches.append(batch)
print('len(X) = ', len(X))
print('batchsize = ', batchsize)
print('len(X)%batchsize = ', len(X) % batchsize)
print('Xminbatches[-1]', Xminbatches[-1])
#print 'Xminbatches'
Yminbatches = []
idx=0
while True:
	if idx+batchsize > len(Y): break
	batch=[]
	for i in range(idx,idx+batchsize):
		batch.append(Y[i])
	Yminbatches.append(batch)
	idx += batchsize
if len(Y)%batchsize != 0:
	batch=[]
	for i in range(idx, len(Y)):
		batch.append(Y[i])
	Yminbatches.append(batch)
#print 'Yminbatches[0]', Yminbatches[0]
#print 'Yminbatches[-1]', Yminbatches[-1]
print('len(Yminbatches[-1]) = ', len(Yminbatches[-1]))








#hlambda = lambda x:1.0/(1+exp(-x))
#y = 0.5 + 0.15012.*x - 0.001593.*x.^3;
hlambda = lambda x:5.0000e-01  +  0.15012*x  -  0.001593*pow(x,3)
#z = 0.5 + 0.0843.*x - 0.0002.*x.^3;
#hlambda = lambda x:5.0000e-01  +  0.0843*x  -  0.0002*pow(x,3)




Epoch_Number = 3

#   scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)
#   learning rate = max_lr * (max_lr / min_lr) ** ( -current_step / (total_steps * gamma) )
# A : initial_learning_rate
# iterations : current_iteration
min_lr = 1.0
max_lr = 2.0
total_steps = Epoch_Number * len(Xminbatches)
#gamma=    0.50  0.60  0.70  0.80  0.90  0.94  0.98



DataSet = 'MNIST_'
#DataSet = 'Credit_'



RandomList = []
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		#RandomList.append(it)
		RandomList.append(random.randint(0, len(Xminbatches)-1 ))


'''
-------------------------------------------------------------------------------------------
---------------  Enhanced NAG for min-batch with CLR Setting: step_size=1.  ---------------
-------------------------------------------------------------------------------------------
'''
# Stage 2.
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)


#     Step 2. Initialize Weight Vector (n x 1)
# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
#   learning rate = A * ( gamma**iterations )
NAGQG_A16_testMLE = []
NAGQG_A16_testAUC = []
NAGQG_A16_testACC = []
NAGQG_A16_trainMLE = []
NAGQG_A16_trainAUC = []
NAGQG_A16_trainACC = []

alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0
gamma=    0.5
scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		print(en + 1, '-th epoch :: ', end="")


		batchidx = RandomList[en * len(Xminbatches) + it]
		Xbatch = Xminbatches[batchidx]


		eta = (1 - alpha0) / alpha1


		Ybatch = Yminbatches[batchidx]
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		for idx in range(len(Ybatch)):

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		Mg = MXbatch.T * Myhypothesis


		# return a column vector whose each element is the sum of each row of MX
		mx = MXbatch.sum(axis=1)
		mxtmx = MXbatch.T.dot(mx)
		MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
		for idx in range(mxtmx.shape[0]):
			MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )


		MG = MB_inv * Mg
		lr = scheduler.step()
		# should be 'plus', 'cause to compute the MLE
		MtmpW = MV + lr * MG
		#MtmpW = MV + lr * MG
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW


	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A16_trainMLE.append(loglikelihood)

		newhypothesis = []
		for idx in range(len(Y)):
			hx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print('A=', max_lr, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))
		NAGQG_A16_trainAUC.append(ROCAUC(hxlist, Y))
		NAGQG_A16_trainACC.append(ACC(hxlist, Y))



		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A16_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)
		print('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))
		NAGQG_A16_testAUC.append(ROCAUC(hxlist, testY))
		NAGQG_A16_testACC.append(ACC(hxlist, testY))

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0



'''
-------------------------------------------------------------------------------------------
---------------  Enhanced NAG for min-batch with CLR Setting: step_size=2.  ---------------
-------------------------------------------------------------------------------------------
'''
# Stage 2.
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)


#     Step 2. Initialize Weight Vector (n x 1)
# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
NAGQG_A32_testMLE = []
NAGQG_A32_testAUC = []
NAGQG_A32_testACC = []
NAGQG_A32_trainMLE = []
NAGQG_A32_trainAUC = []
NAGQG_A32_trainACC = []

alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0
gamma=    1.0
scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		print(en + 1, '-th epoch :: ', end="")

		batchidx = RandomList[en * len(Xminbatches) + it]
		Xbatch = Xminbatches[batchidx]


		eta = (1 - alpha0) / alpha1


		Ybatch = Yminbatches[batchidx]
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		for idx in range(len(Ybatch)):

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		Mg = MXbatch.T * Myhypothesis


		# return a column vector whose each element is the sum of each row of MX
		mx = MXbatch.sum(axis=1)
		mxtmx = MXbatch.T.dot(mx)
		MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
		for idx in range(mxtmx.shape[0]):
			MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )


		MG = MB_inv * Mg
		lr = scheduler.step()
		# should be 'plus', 'cause to compute the MLE
		MtmpW = MV + lr * MG
		#MtmpW = MV + lr * MG
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW


	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A32_trainMLE.append(loglikelihood)

		newhypothesis = []
		for idx in range(len(Y)):
			hx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print('A=', max_lr, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))
		NAGQG_A32_trainAUC.append(ROCAUC(hxlist, Y))
		NAGQG_A32_trainACC.append(ACC(hxlist, Y))


		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A32_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)
		print('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))
		NAGQG_A32_testAUC.append(ROCAUC(hxlist, testY))
		NAGQG_A32_testACC.append(ACC(hxlist, testY))

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0


'''
-------------------------------------------------------------------------------------------
---------------  Enhanced NAG for min-batch with CLR Setting: step_size=4.  ---------------
-------------------------------------------------------------------------------------------
'''
# Stage 2.
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)


#     Step 2. Initialize Weight Vector (n x 1)
# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
NAGQG_A64_testMLE = []
NAGQG_A64_testAUC = []
NAGQG_A64_testACC = []
NAGQG_A64_trainMLE = []
NAGQG_A64_trainAUC = []
NAGQG_A64_trainACC = []

alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0
gamma = 1.5
scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		print(en + 1, '-th epoch :: ', end="")

		batchidx = RandomList[en * len(Xminbatches) + it]
		Xbatch = Xminbatches[batchidx]


		eta = (1 - alpha0) / alpha1


		Ybatch = Yminbatches[batchidx]
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		for idx in range(len(Ybatch)):

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		Mg = MXbatch.T * Myhypothesis


		# return a column vector whose each element is the sum of each row of MX
		mx = MXbatch.sum(axis=1)
		mxtmx = MXbatch.T.dot(mx)
		MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
		for idx in range(mxtmx.shape[0]):
			MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )


		MG = MB_inv * Mg
		lr = scheduler.step()
		# should be 'plus', 'cause to compute the MLE
		MtmpW = MV + lr * MG
		#MtmpW = MV + lr * MG
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW


	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A64_trainMLE.append(loglikelihood)

		newhypothesis = []
		for idx in range(len(Y)):
			hx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print('A=', max_lr, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))
		NAGQG_A64_trainAUC.append(ROCAUC(hxlist, Y))
		NAGQG_A64_trainACC.append(ACC(hxlist, Y))


		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A64_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)
		print('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))
		NAGQG_A64_testAUC.append(ROCAUC(hxlist, testY))
		NAGQG_A64_testACC.append(ACC(hxlist, testY))

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0




'''
-------------------------------------------------------------------------------------------
---------------  Enhanced NAG for min-batch with CLR Setting: step_size=8.  ---------------
-------------------------------------------------------------------------------------------
'''
# Stage 2.
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)


#     Step 2. Initialize Weight Vector (n x 1)
# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
NAGQG_A72_testMLE = []
NAGQG_A72_testAUC = []
NAGQG_A72_testACC = []
NAGQG_A72_trainMLE = []
NAGQG_A72_trainAUC = []
NAGQG_A72_trainACC = []

alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0
gamma = 2.0
scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		print(en + 1, '-th epoch :: ', end="")

		batchidx = RandomList[en * len(Xminbatches) + it]
		Xbatch = Xminbatches[batchidx]


		eta = (1 - alpha0) / alpha1


		Ybatch = Yminbatches[batchidx]
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		for idx in range(len(Ybatch)):

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		Mg = MXbatch.T * Myhypothesis


		# return a column vector whose each element is the sum of each row of MX
		mx = MXbatch.sum(axis=1)
		mxtmx = MXbatch.T.dot(mx)
		MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
		for idx in range(mxtmx.shape[0]):
			MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )


		MG = MB_inv * Mg
		lr = scheduler.step()
		# should be 'plus', 'cause to compute the MLE
		MtmpW = MV + lr * MG
		#MtmpW = MV + lr * MG
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW


	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A72_trainMLE.append(loglikelihood)

		newhypothesis = []
		for idx in range(len(Y)):
			hx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print('A=', max_lr, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))
		NAGQG_A72_trainAUC.append(ROCAUC(hxlist, Y))
		NAGQG_A72_trainACC.append(ACC(hxlist, Y))


		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A72_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)
		print('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))
		NAGQG_A72_testAUC.append(ROCAUC(hxlist, testY))
		NAGQG_A72_testACC.append(ACC(hxlist, testY))

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0





'''
-------------------------------------------------------------------------------------------
---------------  Enhanced NAG for min-batch with CLR Setting: step_size=16  ---------------
-------------------------------------------------------------------------------------------
'''
# Stage 2.
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)


#     Step 2. Initialize Weight Vector (n x 1)
# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
NAGQG_A96_testMLE = []
NAGQG_A96_testAUC = []
NAGQG_A96_testACC = []
NAGQG_A96_trainMLE = []
NAGQG_A96_trainAUC = []
NAGQG_A96_trainACC = []

alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0
gamma = 2.5
scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		print(en + 1, '-th epoch :: ', end="")

		batchidx = RandomList[en * len(Xminbatches) + it]
		Xbatch = Xminbatches[batchidx]


		eta = (1 - alpha0) / alpha1


		Ybatch = Yminbatches[batchidx]
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		for idx in range(len(Ybatch)):

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		Mg = MXbatch.T * Myhypothesis


		# return a column vector whose each element is the sum of each row of MX
		mx = MXbatch.sum(axis=1)
		mxtmx = MXbatch.T.dot(mx)
		MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
		for idx in range(mxtmx.shape[0]):
			MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )


		MG = MB_inv * Mg
		lr = scheduler.step()
		# should be 'plus', 'cause to compute the MLE
		MtmpW = MV + lr * MG
		#MtmpW = MV + lr * MG
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW


	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A96_trainMLE.append(loglikelihood)

		newhypothesis = []
		for idx in range(len(Y)):
			hx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print('A=', max_lr, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))
		NAGQG_A96_trainAUC.append(ROCAUC(hxlist, Y))
		NAGQG_A96_trainACC.append(ACC(hxlist, Y))


		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A96_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)
		print('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))
		NAGQG_A96_testAUC.append(ROCAUC(hxlist, testY))
		NAGQG_A96_testACC.append(ACC(hxlist, testY))

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0




'''
-------------------------------------------------------------------------------------------
---------------  Enhanced NAG for min-batch with CLR Setting: step_size=32  ---------------
-------------------------------------------------------------------------------------------
'''
# Stage 2.
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)


#     Step 2. Initialize Weight Vector (n x 1)
# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
NAGQG_A128_testMLE = []
NAGQG_A128_testAUC = []
NAGQG_A128_testACC = []
NAGQG_A128_trainMLE = []
NAGQG_A128_trainAUC = []
NAGQG_A128_trainACC = []

alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0
gamma = 3.0
scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		print(en + 1, '-th epoch :: ', end="")

		batchidx = RandomList[en * len(Xminbatches) + it]
		Xbatch = Xminbatches[batchidx]


		eta = (1 - alpha0) / alpha1


		Ybatch = Yminbatches[batchidx]
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		for idx in range(len(Ybatch)):

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		Mg = MXbatch.T * Myhypothesis


		# return a column vector whose each element is the sum of each row of MX
		mx = MXbatch.sum(axis=1)
		mxtmx = MXbatch.T.dot(mx)
		MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
		for idx in range(mxtmx.shape[0]):
			MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )


		MG = MB_inv * Mg
		lr = scheduler.step()
		# should be 'plus', 'cause to compute the MLE
		MtmpW = MV + lr * MG
		#MtmpW = MV + lr * MG
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW


	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A128_trainMLE.append(loglikelihood)

		newhypothesis = []
		for idx in range(len(Y)):
			hx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print('A=', max_lr, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))
		NAGQG_A128_trainAUC.append(ROCAUC(hxlist, Y))
		NAGQG_A128_trainACC.append(ACC(hxlist, Y))



		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A128_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)
		print('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))
		NAGQG_A128_testAUC.append(ROCAUC(hxlist, testY))
		NAGQG_A128_testACC.append(ACC(hxlist, testY))

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0


'''
-------------------------------------------------------------------------------------------
---------------  Enhanced NAG for min-batch with CLR Setting: step_size=64  ---------------
-------------------------------------------------------------------------------------------
'''
# Stage 2.
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)


#     Step 2. Initialize Weight Vector (n x 1)
# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
NAGQG_A130_testMLE = []
NAGQG_A130_testAUC = []
NAGQG_A130_testACC = []
NAGQG_A130_trainMLE = []
NAGQG_A130_trainAUC = []
NAGQG_A130_trainACC = []

alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0
gamma = 3.5
scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		print(en + 1, '-th epoch :: ', end="")

		batchidx = RandomList[en * len(Xminbatches) + it]
		Xbatch = Xminbatches[batchidx]


		eta = (1 - alpha0) / alpha1


		Ybatch = Yminbatches[batchidx]
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		for idx in range(len(Ybatch)):

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		Mg = MXbatch.T * Myhypothesis


		# return a column vector whose each element is the sum of each row of MX
		mx = MXbatch.sum(axis=1)
		mxtmx = MXbatch.T.dot(mx)
		MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
		for idx in range(mxtmx.shape[0]):
			MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )


		MG = MB_inv * Mg
		lr = scheduler.step()
		# should be 'plus', 'cause to compute the MLE
		MtmpW = MV + lr * MG
		#MtmpW = MV + lr * MG
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW


	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A130_trainMLE.append(loglikelihood)

		newhypothesis = []
		for idx in range(len(Y)):
			hx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print('gamma =', gamma, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))
		NAGQG_A130_trainAUC.append(ROCAUC(hxlist, Y))
		NAGQG_A130_trainACC.append(ACC(hxlist, Y))



		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A130_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)
		print('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))
		NAGQG_A130_testAUC.append(ROCAUC(hxlist, testY))
		NAGQG_A130_testACC.append(ACC(hxlist, testY))

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0




label = ['gamma=0.5', 'gamma=1.0',  'gamma=1.5', 'gamma=2.0', 'gamma=2.5', 'gamma=3.0', 'gamma=3.5']

plt.plot(range(len(NAGQG_A16_trainMLE)), NAGQG_A16_trainMLE, 'v--b')
plt.plot(range(len(NAGQG_A32_trainMLE)), NAGQG_A32_trainMLE, 'x--g')
plt.plot(range(len(NAGQG_A64_trainMLE)), NAGQG_A64_trainMLE, '^--r')
plt.plot(range(len(NAGQG_A72_trainMLE)), NAGQG_A72_trainMLE, '<--c')
plt.plot(range(len(NAGQG_A96_trainMLE)), NAGQG_A96_trainMLE, '>--m')
plt.plot(range(len(NAGQG_A128_trainMLE)), NAGQG_A128_trainMLE, '+--y')
plt.plot(range(len(NAGQG_A130_trainMLE)), NAGQG_A130_trainMLE, '*--k')
#plt.axis("equal")
plt.title('Train MLE')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
plt.savefig(DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +"TrainMLE.png")
#plt.close()
# -- Iterations -- stepsize1 -- stepsize2 -- ...
filePath = DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +"TrainMLE.csv"
PythonExperiment =      open(filePath,      'w')
PythonExperiment =      open(filePath,      'a+b')
PythonExperiment.write('Iterations'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize1'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize2'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize4'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize8'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize16'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize32'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize64'.encode('utf-8'));
PythonExperiment.write("\n".encode('utf-8'));
for (idx, ele) in enumerate(NAGQG_A16_trainMLE):
	PythonExperiment.write(str(idx).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A16_trainMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A32_trainMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A64_trainMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A72_trainMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A96_trainMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A128_trainMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A130_trainMLE[idx]).encode('utf-8'));
	PythonExperiment.write("\n".encode('utf-8'));
PythonExperiment.close();



plt.plot(range(len(NAGQG_A16_trainAUC)), NAGQG_A16_trainAUC, 'v--b')
plt.plot(range(len(NAGQG_A32_trainAUC)), NAGQG_A32_trainAUC, 'x--g')
plt.plot(range(len(NAGQG_A64_trainAUC)), NAGQG_A64_trainAUC, '^--r')
plt.plot(range(len(NAGQG_A72_trainAUC)), NAGQG_A72_trainAUC, '<--c')
plt.plot(range(len(NAGQG_A96_trainAUC)), NAGQG_A96_trainAUC, '>--m')
plt.plot(range(len(NAGQG_A128_trainAUC)), NAGQG_A128_trainAUC, '+--y')
plt.plot(range(len(NAGQG_A130_trainAUC)), NAGQG_A130_trainAUC, '*--k')
#plt.axis("equal")
plt.title('Train AUC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
plt.savefig(DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +"TrainAUC.png")
#plt.close()
# -- Iterations -- stepsize1 -- stepsize2 -- ...
filePath = DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +"TrainAUC.csv";
PythonExperiment =      open(filePath,      'w')
PythonExperiment =      open(filePath,      'a+b')
PythonExperiment.write('Iterations'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize1'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize2'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize4'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize8'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize16'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize32'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize64'.encode('utf-8'));
PythonExperiment.write("\n".encode('utf-8'));
for (idx, ele) in enumerate(NAGQG_A16_trainAUC):
	PythonExperiment.write(str(idx).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A16_trainAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A32_trainAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A64_trainAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A72_trainAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A96_trainAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A128_trainAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A130_trainAUC[idx]).encode('utf-8'));
	PythonExperiment.write("\n".encode('utf-8'));
PythonExperiment.close();



plt.plot(range(len(NAGQG_A16_trainACC)), NAGQG_A16_trainACC, 'v--b')
plt.plot(range(len(NAGQG_A32_trainACC)), NAGQG_A32_trainACC, 'x--g')
plt.plot(range(len(NAGQG_A64_trainACC)), NAGQG_A64_trainACC, '^--r')
plt.plot(range(len(NAGQG_A72_trainACC)), NAGQG_A72_trainACC, '<--c')
plt.plot(range(len(NAGQG_A96_trainACC)), NAGQG_A96_trainACC, '>--m')
plt.plot(range(len(NAGQG_A128_trainACC)), NAGQG_A128_trainACC, '+--y')
plt.plot(range(len(NAGQG_A130_trainACC)), NAGQG_A130_trainACC, '*--k')
#plt.axis("equal")
plt.title('Train ACC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
plt.savefig(DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +"TrainACC.png")
#plt.close()
# -- Iterations -- stepsize1 -- stepsize2 -- ...
filePath = DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +"TrainACC.csv";
PythonExperiment =      open(filePath,      'w')
PythonExperiment =      open(filePath,      'a+b')
PythonExperiment.write('Iterations'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize1'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize2'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize4'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize8'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize16'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize32'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize64'.encode('utf-8'));
PythonExperiment.write("\n".encode('utf-8'));
for (idx, ele) in enumerate(NAGQG_A16_trainACC):
	PythonExperiment.write(str(idx).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A16_trainACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A32_trainACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A64_trainACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A72_trainACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A96_trainACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A128_trainACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A130_trainACC[idx]).encode('utf-8'));
	PythonExperiment.write("\n".encode('utf-8'));
PythonExperiment.close();



plt.plot(range(len(NAGQG_A16_testMLE)), NAGQG_A16_testMLE, 'v--b')
plt.plot(range(len(NAGQG_A32_testMLE)), NAGQG_A32_testMLE, 'x--g')
plt.plot(range(len(NAGQG_A64_testMLE)), NAGQG_A64_testMLE, '^--r')
plt.plot(range(len(NAGQG_A72_testMLE)), NAGQG_A72_testMLE, '<--c')
plt.plot(range(len(NAGQG_A96_testMLE)), NAGQG_A96_testMLE, '>--m')
plt.plot(range(len(NAGQG_A128_testMLE)), NAGQG_A128_testMLE, '+--y')
plt.plot(range(len(NAGQG_A130_testMLE)), NAGQG_A130_testMLE, '*--k')
#plt.axis("equal")
plt.title('Test MLE')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
plt.savefig(DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +"TestMLE.png")
#plt.close()
# -- Iterations -- stepsize1 -- stepsize2 -- ...
filePath = DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +"TestMLE.csv";
PythonExperiment =      open(filePath,      'w')
PythonExperiment =      open(filePath,      'a+b')
PythonExperiment.write('Iterations'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize1'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize2'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize4'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize8'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize16'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize32'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize64'.encode('utf-8'));
PythonExperiment.write("\n".encode('utf-8'));
for (idx, ele) in enumerate(NAGQG_A16_testMLE):
	PythonExperiment.write(str(idx).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A16_testMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A32_testMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A64_testMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A72_testMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A96_testMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A128_testMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A130_testMLE[idx]).encode('utf-8'));
	PythonExperiment.write("\n".encode('utf-8'));
PythonExperiment.close();


plt.plot(range(len(NAGQG_A16_testAUC)), NAGQG_A16_testAUC, 'v--b')
plt.plot(range(len(NAGQG_A32_testAUC)), NAGQG_A32_testAUC, 'x--g')
plt.plot(range(len(NAGQG_A64_testAUC)), NAGQG_A64_testAUC, '^--r')
plt.plot(range(len(NAGQG_A72_testAUC)), NAGQG_A72_testAUC, '<--c')
plt.plot(range(len(NAGQG_A96_testAUC)), NAGQG_A96_testAUC, '>--m')
plt.plot(range(len(NAGQG_A128_testAUC)), NAGQG_A128_testAUC, '+--y')
plt.plot(range(len(NAGQG_A130_testAUC)), NAGQG_A130_testAUC, '*--k')
#plt.axis("equal")
plt.title('Test AUC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
plt.savefig(DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +"TestAUC.png")
#plt.close()
# -- Iterations -- stepsize1 -- stepsize2 -- ...
filePath = DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +"TestAUC.csv";
PythonExperiment =      open(filePath,      'w')
PythonExperiment =      open(filePath,      'a+b')
PythonExperiment.write('Iterations'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize1'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize2'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize4'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize8'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize16'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize32'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize64'.encode('utf-8'));
PythonExperiment.write("\n".encode('utf-8'));
for (idx, ele) in enumerate(NAGQG_A16_testAUC):
	PythonExperiment.write(str(idx).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A16_testAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A32_testAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A64_testAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A72_testAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A96_testAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A128_testAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A130_testAUC[idx]).encode('utf-8'));
	PythonExperiment.write("\n".encode('utf-8'));
PythonExperiment.close();


plt.plot(range(len(NAGQG_A16_testACC)), NAGQG_A16_testACC, 'v--b')
plt.plot(range(len(NAGQG_A32_testACC)), NAGQG_A32_testACC, 'x--g')
plt.plot(range(len(NAGQG_A64_testACC)), NAGQG_A64_testACC, '^--r')
plt.plot(range(len(NAGQG_A72_testACC)), NAGQG_A72_testACC, '<--c')
plt.plot(range(len(NAGQG_A96_testACC)), NAGQG_A96_testACC, '>--m')
plt.plot(range(len(NAGQG_A128_testACC)), NAGQG_A128_testACC, '+--y')
plt.plot(range(len(NAGQG_A130_testACC)), NAGQG_A130_testACC, '*--k')
#plt.axis("equal")
plt.title('Test ACC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
plt.savefig(DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +"TestACC.png")
#plt.close()
# -- Iterations -- stepsize1 -- stepsize2 -- ...
filePath = DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +"TestACC.csv";
PythonExperiment =      open(filePath,      'w')
PythonExperiment =      open(filePath,      'a+b')
PythonExperiment.write('Iterations'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize1'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize2'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize4'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize8'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize16'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize32'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize64'.encode('utf-8'));
PythonExperiment.write("\n".encode('utf-8'));
for (idx, ele) in enumerate(NAGQG_A16_testACC):
	PythonExperiment.write(str(idx).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A16_testACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A32_testACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A64_testACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A72_testACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A96_testACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A128_testACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A130_testACC[idx]).encode('utf-8'));
	PythonExperiment.write("\n".encode('utf-8'));
PythonExperiment.close();




print(max(  NAGQG_A16_testACC  ), "\t\t\t", NAGQG_A16_testACC.index(max(  NAGQG_A16_testACC  ))     )
print(max(  NAGQG_A32_testACC  ), "\t\t\t", NAGQG_A32_testACC.index(max(  NAGQG_A32_testACC  ))     )
print(max(  NAGQG_A64_testACC  ), "\t\t\t", NAGQG_A64_testACC.index(max(  NAGQG_A64_testACC  ))     )
print(max(  NAGQG_A72_testACC  ), "\t\t\t", NAGQG_A72_testACC.index(max(  NAGQG_A72_testACC  ))     )
print(max(  NAGQG_A96_testACC  ), "\t\t\t", NAGQG_A96_testACC.index(max(  NAGQG_A96_testACC  ))     )
print(max(  NAGQG_A128_testACC  ), "\t\t\t", NAGQG_A128_testACC.index(max(  NAGQG_A128_testACC  ))     )
print(max(  NAGQG_A130_testACC  ), "\t\t\t", NAGQG_A130_testACC.index(max(  NAGQG_A130_testACC  ))     )

==> 20240809_Mini_Batch_Version_NAGwithQG_MNIST_using_Learning_Rate__MonotonicExponentialLR__Python3.py <==
# -*- coding: utf-8 -*-
"""20240809 Mini-Batch Version NAGwithQG MNIST using Learning Rate (MonotonicExponentialLR) Python3.ipynb

Automatically generated by Colab.

Original file is located at
    https://colab.research.google.com/drive/1y8KxDZCXXLHseYm4N4SacBAynDi2RSGs
"""

# coding=utf8
# 2019-12-04 09:43 a.m. GMT +08：00
'''
+++++++++++++++++++++++++++++++++++++++++++++++++++++
+       NumPy version 1.10.2    Python 2.7.11       +
+++++++++++++++++++++++++++++++++++++++++++++++++++++
'''
import os
import math
import time
import random

import csv

from copy import deepcopy
from math import log, exp, pow, sqrt

import matplotlib
#matplotlib.use('pdf')
import matplotlib.pyplot as plt
import numpy as np
np.set_printoptions(suppress=True)


epsilon = 1e-10
# The ROC curve is constructed by plotting the (X=FPR, Y=TPR) pairs for each possible value
# of the threshold. By computing the TPR and FPR for varying thresholds in [0,1], we can construct
# the receiver operating characteristic curve or ROC-curve.
#     +--------------------------------------- actual class --------------------------+
#     +-----------------------              -1               +1 ----------------------+
#     +------------- predicted  -1   true negative (TN) false negative (FN) ----------+
#     +-------------     class  +1   false positive(FP) true positive (TP)  ----------+
#     +-------------------------------------------------------------------------------+
#     +------------- X = FPR = #FP/(#FP + #TN) ---- Y = TPR = #TP/(#TP + #FN) --------+
#     +-------------------------------------------------------------------------------+
#            X:实际负类中预测结果(正类)出错的比例       Y:实际正类中预测结果(正类)的比例
# -----------------------------------------------------------------------------------------
# Calculate the ROC-curve and the value of AUC
# INPUT: score = [0.9, 0.8, 0.7, 0.6, 0.55, 0.54, 0.53, 0.52, 0.51, 0.505, 0.4, ... ]
#        y = [1,1,0, 1, 1, 1, 0, 0, 1, 0, 1,0, 1, 0, 0, 0, 1 , 0, 1, 0]
# WARNNING: WHAT ARE THE LABELS ? {-0, +1} or {-1, +1}
def ROCAUC(score, y, show=False):
	z = list(zip(score, y))
	z.sort()
	score = [ x[0] for x in z ]
	y = [ x[1] for x in z ]

	# score is already in order
	thr = score

	POSITIVE = y.count(+1)
	NEGATIVE = y.count(-1)            # WARNNING: WHAT ARE THE LABELS ?
	roc_x = [1]
	roc_y = [1]
	FN = 0
	TN = 0
	# need (score,y) to be sorted
	for (i, T) in enumerate(thr):
		if y[i]==+1:
			FN = FN + 1
		if y[i]==-1:                  # WARNNING: WHAT ARE THE LABELS ?
			TN = TN + 1
		roc_x.append(1-TN/float(NEGATIVE))
		roc_y.append(1-FN/float(POSITIVE))
	z = list(zip(roc_x, roc_y))
	z.sort()
	roc_x = [ x[0] for x in z ]
	roc_y = [ x[1] for x in z ]
	#print zip(roc_x,roc_y)

	AUC = 0.0
	prex = roc_x[0]
	for (i, x) in enumerate(roc_x):
		AUC += (x-prex)*roc_y[i]
		prex = x
	#print AUC

	if show:
		plt.plot(roc_x, roc_y)
		plt.plot([0,1],[0,1])
		plt.axis("equal")
		plt.title('AUC = '+str(AUC))
		plt.grid(color='b' , linewidth='0.3' ,linestyle='--')
		plt.show()
	return AUC

def ACC(score, y, show=False):
	POSITIVE = y.count(+1)
	NEGATIVE = y.count(-1)            # WARNNING: WHAT ARE THE LABELS ?

	TP = 0
	TN = 0
	# need (score,y) to be sorted
	for (i, s) in enumerate(score):
		if y[i]==+1 and s>=0.5:
			TP = TP + 1
		if y[i]==-1 and s <0.5:                  # WARNNING: WHAT ARE THE LABELS ?
			TN = TN + 1

	#print 'TP = ',TP, ', TN = ',TN,
	ACC = float(TN + TP)/len(y)
	return ACC

# used for the input range of sigmoid
def limit(inputx):
	#return inputx
	if inputx > 125 :
		return 25
	if inputx < -125 :
		return -25;
	return inputx


class MonotonicExponentialLR:
    def __init__(self, max_lr, min_lr, total_steps, gamma, last_epoch=-1):
        self.max_lr = max_lr
        self.min_lr = min_lr
        self.total_steps = total_steps
        self.gamma = gamma
        self.current_step = 0
        self.last_epoch = last_epoch

    def step(self):
        if self.last_epoch > self.total_steps:
            lr = self.min_lr
        else:
            lr = self.max_lr - (self.max_lr - self.min_lr) * (self.current_step / self.total_steps)**self.gamma
            self.current_step += 1
            #lr = max(lr, self.min_lr)
            if lr < self.min_lr:
                raise RuntimeError("lr < self.min_lr")
        return lr



# Stage 1.
#     Step 1. Extract test data from a csv file
with open('MNIST_test.txt','r') as csvfile:
#with open('Credit_test.csv','r') as csvfile:
	reader = csv.reader(csvfile)
	next(reader)  # Skip the first row # leave behind the first row
	testdata = []
	for row in reader:
		# reader.next() return a string
		row = [float(x) for x in row]
		testdata.append(row)
csvfile.close()
#     Step 4. Extract testX and testY from testdata
testX = [[1]+row[1:] for row in testdata[:]]
for colidx in range(len(testX[0])):
	colmax = testX[0][colidx]
	colmin = testX[0][colidx]
	for (rowidx, row) in enumerate(testX):
		if row[colidx] >= colmax :
			colmax = row[colidx]
		if row[colidx] <= colmin :
			colmin = row[colidx]
	for (rowidx, row) in enumerate(testX):
		if (colmax - colmin) < epsilon:
			if colmin <= 0:
				row[colidx] = 0
			if colmax >= 1:
				row[colidx] = 1
		else:
			row[colidx] = float(row[colidx] - colmin) / (colmax - colmin)
testY = [int(row[0]) for row in testdata[:]]
# turn y{+0,+1} to y{-1,+1}
testY = [2*y-1 for y in testY]    # DONT FORGET THAT THE IDASH DATASET IS DIFFERENT FROM THE MNIST DATASET!

#     Step 1. Extract train data from a csv file
with open('MNIST_train.txt','r') as csvfile:
#with open('Credit_train.csv','r') as csvfile:
	reader = csv.reader(csvfile)
	next(reader)  # Skip the first row# leave behind the first row
	data = []
	for row in reader:
		# reader.next() return a string
		row = [float(x) for x in row]
		data.append(row)
csvfile.close()
#     Step 2. Extract X and Y from data
X = [[1]+row[1:] for row in data[:]]
for colidx in range(len(X[0])):
	colmax = X[0][colidx]
	colmin = X[0][colidx]
	for (rowidx, row) in enumerate(X):
		if row[colidx] >= colmax :
			colmax = row[colidx]
		if row[colidx] <= colmin :
			colmin = row[colidx]
	for (rowidx, row) in enumerate(X):
		if (colmax - colmin) < epsilon:
			if colmin <= 0:
				row[colidx] = 0
			if colmax >= 1:
				row[colidx] = 1
		else:
			row[colidx] = float(row[colidx] - colmin) / (colmax - colmin)
Y = [int(row[0]) for row in data[:]]
# turn y{+0,+1} to y{-1,+1}
Y = [2*y-1 for y in Y]    # DONT FORGET THAT THE IDASH DATASET IS DIFFERENT FROM THE MNIST DATASET!
MX = np.matrix(X)
MY = np.matrix(Y)


allMB_inv = np.matrix(np.eye(MX.shape[1]))
for idx in range(MX.shape[1]):
	allMB_inv[idx,idx] = 1.0 / ( (+.25)*MX.T.dot( MX.sum(axis=1) )[idx, 0]  + epsilon )

#should shuffle [Y,X] together in the Iteration Processes!
'''
Z = zip(Y,X)
random.shuffle(Z)
#should shuffle [Y,X] together!
X = [item[1] for item in Z]
Y = [item[0] for item in Z]
'''

#batchsize = 32  #   32   64   128   256   512   1024
#batchsize = 64  #   32   64   128   256   512   1024
#batchsize = 128  #   32   64   128   256   512   1024
#batchsize = 256  #   32   64   128   256   512   1024
#batchsize = 512  #   32   64   128   256   512   1024
batchsize = 1024  #   32   64   128   256   512   1024


Xminbatches = []
idx=0
while True:
	if idx+batchsize > len(X): break
	batch=[]
	for i in range(idx,idx+batchsize):
		batch.append(X[i])
	Xminbatches.append(batch)
	idx += batchsize
if len(X)%batchsize != 0:
	batch=[]
	for i in range(idx, len(X)):
		batch.append(X[i])
	Xminbatches.append(batch)
print('len(X) = ', len(X))
print('batchsize = ', batchsize)
print('len(X)%batchsize = ', len(X) % batchsize)
print('Xminbatches[-1]', Xminbatches[-1])
#print 'Xminbatches'
Yminbatches = []
idx=0
while True:
	if idx+batchsize > len(Y): break
	batch=[]
	for i in range(idx,idx+batchsize):
		batch.append(Y[i])
	Yminbatches.append(batch)
	idx += batchsize
if len(Y)%batchsize != 0:
	batch=[]
	for i in range(idx, len(Y)):
		batch.append(Y[i])
	Yminbatches.append(batch)
#print 'Yminbatches[0]', Yminbatches[0]
#print 'Yminbatches[-1]', Yminbatches[-1]
print('len(Yminbatches[-1]) = ', len(Yminbatches[-1]))








#hlambda = lambda x:1.0/(1+exp(-x))
#y = 0.5 + 0.15012.*x - 0.001593.*x.^3;
#hlambda = lambda x:5.0000e-01  +  0.15012*x  -  0.001593*pow(x,3)
#z = 0.5 + 0.0843.*x - 0.0002.*x.^3;
hlambda = lambda x:5.0000e-01  +  0.0843*x  -  0.0002*pow(x,3)




Epoch_Number = 3

#   scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)
#   learning rate = max_lr * (max_lr / min_lr) ** ( -current_step / (total_steps * gamma) )
# A : initial_learning_rate
# iterations : current_iteration
min_lr = 1.0
max_lr = 2.0
total_steps = Epoch_Number * len(Xminbatches)
#gamma=    0.50  0.60  0.70  0.80  0.90  0.94  0.98



DataSet = 'MNIST_'
#DataSet = 'Credit_'



RandomList = []
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		#RandomList.append(it)
		RandomList.append(random.randint(0, len(Xminbatches)-1 ))


'''
-------------------------------------------------------------------------------------------
---------------  Enhanced NAG for min-batch with CLR Setting: step_size=1.  ---------------
-------------------------------------------------------------------------------------------
'''
# Stage 2.
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)


#     Step 2. Initialize Weight Vector (n x 1)
# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
#   learning rate = A * ( gamma**iterations )
NAGQG_A16_testMLE = []
NAGQG_A16_testAUC = []
NAGQG_A16_testACC = []
NAGQG_A16_trainMLE = []
NAGQG_A16_trainAUC = []
NAGQG_A16_trainACC = []

alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0
gamma=    0.5
scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		print(en + 1, '-th epoch :: ', end="")


		batchidx = RandomList[en * len(Xminbatches) + it]
		Xbatch = Xminbatches[batchidx]


		eta = (1 - alpha0) / alpha1


		Ybatch = Yminbatches[batchidx]
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		for idx in range(len(Ybatch)):

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		Mg = MXbatch.T * Myhypothesis


		# return a column vector whose each element is the sum of each row of MX
		mx = MXbatch.sum(axis=1)
		mxtmx = MXbatch.T.dot(mx)
		MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
		for idx in range(mxtmx.shape[0]):
			MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )


		MG = MB_inv * Mg
		lr = scheduler.step()
		# should be 'plus', 'cause to compute the MLE
		MtmpW = MV + lr * MG
		#MtmpW = MV + lr * MG
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW


	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A16_trainMLE.append(loglikelihood)

		newhypothesis = []
		for idx in range(len(Y)):
			hx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print('A=', max_lr, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))
		NAGQG_A16_trainAUC.append(ROCAUC(hxlist, Y))
		NAGQG_A16_trainACC.append(ACC(hxlist, Y))



		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A16_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)
		print('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))
		NAGQG_A16_testAUC.append(ROCAUC(hxlist, testY))
		NAGQG_A16_testACC.append(ACC(hxlist, testY))

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0



'''
-------------------------------------------------------------------------------------------
---------------  Enhanced NAG for min-batch with CLR Setting: step_size=2.  ---------------
-------------------------------------------------------------------------------------------
'''
# Stage 2.
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)


#     Step 2. Initialize Weight Vector (n x 1)
# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
NAGQG_A32_testMLE = []
NAGQG_A32_testAUC = []
NAGQG_A32_testACC = []
NAGQG_A32_trainMLE = []
NAGQG_A32_trainAUC = []
NAGQG_A32_trainACC = []

alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0
gamma=    1.0
scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		print(en + 1, '-th epoch :: ', end="")

		batchidx = RandomList[en * len(Xminbatches) + it]
		Xbatch = Xminbatches[batchidx]


		eta = (1 - alpha0) / alpha1


		Ybatch = Yminbatches[batchidx]
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		for idx in range(len(Ybatch)):

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		Mg = MXbatch.T * Myhypothesis


		# return a column vector whose each element is the sum of each row of MX
		mx = MXbatch.sum(axis=1)
		mxtmx = MXbatch.T.dot(mx)
		MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
		for idx in range(mxtmx.shape[0]):
			MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )


		MG = MB_inv * Mg
		lr = scheduler.step()
		# should be 'plus', 'cause to compute the MLE
		MtmpW = MV + lr * MG
		#MtmpW = MV + lr * MG
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW


	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A32_trainMLE.append(loglikelihood)

		newhypothesis = []
		for idx in range(len(Y)):
			hx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print('A=', max_lr, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))
		NAGQG_A32_trainAUC.append(ROCAUC(hxlist, Y))
		NAGQG_A32_trainACC.append(ACC(hxlist, Y))


		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A32_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)
		print('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))
		NAGQG_A32_testAUC.append(ROCAUC(hxlist, testY))
		NAGQG_A32_testACC.append(ACC(hxlist, testY))

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0


'''
-------------------------------------------------------------------------------------------
---------------  Enhanced NAG for min-batch with CLR Setting: step_size=4.  ---------------
-------------------------------------------------------------------------------------------
'''
# Stage 2.
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)


#     Step 2. Initialize Weight Vector (n x 1)
# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
NAGQG_A64_testMLE = []
NAGQG_A64_testAUC = []
NAGQG_A64_testACC = []
NAGQG_A64_trainMLE = []
NAGQG_A64_trainAUC = []
NAGQG_A64_trainACC = []

alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0
gamma = 1.5
scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		print(en + 1, '-th epoch :: ', end="")

		batchidx = RandomList[en * len(Xminbatches) + it]
		Xbatch = Xminbatches[batchidx]


		eta = (1 - alpha0) / alpha1


		Ybatch = Yminbatches[batchidx]
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		for idx in range(len(Ybatch)):

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		Mg = MXbatch.T * Myhypothesis


		# return a column vector whose each element is the sum of each row of MX
		mx = MXbatch.sum(axis=1)
		mxtmx = MXbatch.T.dot(mx)
		MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
		for idx in range(mxtmx.shape[0]):
			MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )


		MG = MB_inv * Mg
		lr = scheduler.step()
		# should be 'plus', 'cause to compute the MLE
		MtmpW = MV + lr * MG
		#MtmpW = MV + lr * MG
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW


	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A64_trainMLE.append(loglikelihood)

		newhypothesis = []
		for idx in range(len(Y)):
			hx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print('A=', max_lr, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))
		NAGQG_A64_trainAUC.append(ROCAUC(hxlist, Y))
		NAGQG_A64_trainACC.append(ACC(hxlist, Y))


		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A64_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)
		print('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))
		NAGQG_A64_testAUC.append(ROCAUC(hxlist, testY))
		NAGQG_A64_testACC.append(ACC(hxlist, testY))

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0




'''
-------------------------------------------------------------------------------------------
---------------  Enhanced NAG for min-batch with CLR Setting: step_size=8.  ---------------
-------------------------------------------------------------------------------------------
'''
# Stage 2.
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)


#     Step 2. Initialize Weight Vector (n x 1)
# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
NAGQG_A72_testMLE = []
NAGQG_A72_testAUC = []
NAGQG_A72_testACC = []
NAGQG_A72_trainMLE = []
NAGQG_A72_trainAUC = []
NAGQG_A72_trainACC = []

alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0
gamma = 2.0
scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		print(en + 1, '-th epoch :: ', end="")

		batchidx = RandomList[en * len(Xminbatches) + it]
		Xbatch = Xminbatches[batchidx]


		eta = (1 - alpha0) / alpha1


		Ybatch = Yminbatches[batchidx]
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		for idx in range(len(Ybatch)):

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		Mg = MXbatch.T * Myhypothesis


		# return a column vector whose each element is the sum of each row of MX
		mx = MXbatch.sum(axis=1)
		mxtmx = MXbatch.T.dot(mx)
		MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
		for idx in range(mxtmx.shape[0]):
			MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )


		MG = MB_inv * Mg
		lr = scheduler.step()
		# should be 'plus', 'cause to compute the MLE
		MtmpW = MV + lr * MG
		#MtmpW = MV + lr * MG
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW


	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A72_trainMLE.append(loglikelihood)

		newhypothesis = []
		for idx in range(len(Y)):
			hx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print('A=', max_lr, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))
		NAGQG_A72_trainAUC.append(ROCAUC(hxlist, Y))
		NAGQG_A72_trainACC.append(ACC(hxlist, Y))


		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A72_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)
		print('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))
		NAGQG_A72_testAUC.append(ROCAUC(hxlist, testY))
		NAGQG_A72_testACC.append(ACC(hxlist, testY))

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0





'''
-------------------------------------------------------------------------------------------
---------------  Enhanced NAG for min-batch with CLR Setting: step_size=16  ---------------
-------------------------------------------------------------------------------------------
'''
# Stage 2.
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)


#     Step 2. Initialize Weight Vector (n x 1)
# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
NAGQG_A96_testMLE = []
NAGQG_A96_testAUC = []
NAGQG_A96_testACC = []
NAGQG_A96_trainMLE = []
NAGQG_A96_trainAUC = []
NAGQG_A96_trainACC = []

alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0
gamma = 2.5
scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		print(en + 1, '-th epoch :: ', end="")

		batchidx = RandomList[en * len(Xminbatches) + it]
		Xbatch = Xminbatches[batchidx]


		eta = (1 - alpha0) / alpha1


		Ybatch = Yminbatches[batchidx]
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		for idx in range(len(Ybatch)):

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		Mg = MXbatch.T * Myhypothesis


		# return a column vector whose each element is the sum of each row of MX
		mx = MXbatch.sum(axis=1)
		mxtmx = MXbatch.T.dot(mx)
		MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
		for idx in range(mxtmx.shape[0]):
			MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )


		MG = MB_inv * Mg
		lr = scheduler.step()
		# should be 'plus', 'cause to compute the MLE
		MtmpW = MV + lr * MG
		#MtmpW = MV + lr * MG
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW


	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A96_trainMLE.append(loglikelihood)

		newhypothesis = []
		for idx in range(len(Y)):
			hx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print('A=', max_lr, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))
		NAGQG_A96_trainAUC.append(ROCAUC(hxlist, Y))
		NAGQG_A96_trainACC.append(ACC(hxlist, Y))


		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A96_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)
		print('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))
		NAGQG_A96_testAUC.append(ROCAUC(hxlist, testY))
		NAGQG_A96_testACC.append(ACC(hxlist, testY))

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0




'''
-------------------------------------------------------------------------------------------
---------------  Enhanced NAG for min-batch with CLR Setting: step_size=32  ---------------
-------------------------------------------------------------------------------------------
'''
# Stage 2.
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)


#     Step 2. Initialize Weight Vector (n x 1)
# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
NAGQG_A128_testMLE = []
NAGQG_A128_testAUC = []
NAGQG_A128_testACC = []
NAGQG_A128_trainMLE = []
NAGQG_A128_trainAUC = []
NAGQG_A128_trainACC = []

alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0
gamma = 3.0
scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		print(en + 1, '-th epoch :: ', end="")

		batchidx = RandomList[en * len(Xminbatches) + it]
		Xbatch = Xminbatches[batchidx]


		eta = (1 - alpha0) / alpha1


		Ybatch = Yminbatches[batchidx]
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		for idx in range(len(Ybatch)):

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		Mg = MXbatch.T * Myhypothesis


		# return a column vector whose each element is the sum of each row of MX
		mx = MXbatch.sum(axis=1)
		mxtmx = MXbatch.T.dot(mx)
		MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
		for idx in range(mxtmx.shape[0]):
			MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )


		MG = MB_inv * Mg
		lr = scheduler.step()
		# should be 'plus', 'cause to compute the MLE
		MtmpW = MV + lr * MG
		#MtmpW = MV + lr * MG
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW


	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A128_trainMLE.append(loglikelihood)

		newhypothesis = []
		for idx in range(len(Y)):
			hx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print('A=', max_lr, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))
		NAGQG_A128_trainAUC.append(ROCAUC(hxlist, Y))
		NAGQG_A128_trainACC.append(ACC(hxlist, Y))



		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A128_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)
		print('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))
		NAGQG_A128_testAUC.append(ROCAUC(hxlist, testY))
		NAGQG_A128_testACC.append(ACC(hxlist, testY))

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0


'''
-------------------------------------------------------------------------------------------
---------------  Enhanced NAG for min-batch with CLR Setting: step_size=64  ---------------
-------------------------------------------------------------------------------------------
'''
# Stage 2.
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)


#     Step 2. Initialize Weight Vector (n x 1)
# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
NAGQG_A130_testMLE = []
NAGQG_A130_testAUC = []
NAGQG_A130_testACC = []
NAGQG_A130_trainMLE = []
NAGQG_A130_trainAUC = []
NAGQG_A130_trainACC = []

alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0
gamma = 3.5
scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		print(en + 1, '-th epoch :: ', end="")

		batchidx = RandomList[en * len(Xminbatches) + it]
		Xbatch = Xminbatches[batchidx]


		eta = (1 - alpha0) / alpha1


		Ybatch = Yminbatches[batchidx]
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		for idx in range(len(Ybatch)):

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		Mg = MXbatch.T * Myhypothesis


		# return a column vector whose each element is the sum of each row of MX
		mx = MXbatch.sum(axis=1)
		mxtmx = MXbatch.T.dot(mx)
		MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
		for idx in range(mxtmx.shape[0]):
			MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )


		MG = MB_inv * Mg
		lr = scheduler.step()
		# should be 'plus', 'cause to compute the MLE
		MtmpW = MV + lr * MG
		#MtmpW = MV + lr * MG
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW


	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A130_trainMLE.append(loglikelihood)

		newhypothesis = []
		for idx in range(len(Y)):
			hx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print('A=', max_lr, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))
		NAGQG_A130_trainAUC.append(ROCAUC(hxlist, Y))
		NAGQG_A130_trainACC.append(ACC(hxlist, Y))



		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_A130_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY)
		print('gamma =', gamma, ' ', it, '-th testY AUC : ', ROCAUC(hxlist, testY), ' testY ACC = ', ACC(hxlist, testY))
		NAGQG_A130_testAUC.append(ROCAUC(hxlist, testY))
		NAGQG_A130_testACC.append(ACC(hxlist, testY))

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0




label = ['gamma=0.5', 'gamma=1.0',  'gamma=1.5', 'gamma=2.0', 'gamma=2.5', 'gamma=3.0', 'gamma=3.5']

plt.plot(range(len(NAGQG_A16_trainMLE)), NAGQG_A16_trainMLE, 'v--b')
plt.plot(range(len(NAGQG_A32_trainMLE)), NAGQG_A32_trainMLE, 'x--g')
plt.plot(range(len(NAGQG_A64_trainMLE)), NAGQG_A64_trainMLE, '^--r')
plt.plot(range(len(NAGQG_A72_trainMLE)), NAGQG_A72_trainMLE, '<--c')
plt.plot(range(len(NAGQG_A96_trainMLE)), NAGQG_A96_trainMLE, '>--m')
plt.plot(range(len(NAGQG_A128_trainMLE)), NAGQG_A128_trainMLE, '+--y')
plt.plot(range(len(NAGQG_A130_trainMLE)), NAGQG_A130_trainMLE, '*--k')
#plt.axis("equal")
plt.title('Train MLE')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
plt.savefig(DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +"TrainMLE.png")
#plt.close()
# -- Iterations -- stepsize1 -- stepsize2 -- ...
filePath = DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +"TrainMLE.csv"
PythonExperiment =      open(filePath,      'w')
PythonExperiment =      open(filePath,      'a+b')
PythonExperiment.write('Iterations'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize1'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize2'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize4'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize8'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize16'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize32'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize64'.encode('utf-8'));
PythonExperiment.write("\n".encode('utf-8'));
for (idx, ele) in enumerate(NAGQG_A16_trainMLE):
	PythonExperiment.write(str(idx).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A16_trainMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A32_trainMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A64_trainMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A72_trainMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A96_trainMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A128_trainMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A130_trainMLE[idx]).encode('utf-8'));
	PythonExperiment.write("\n".encode('utf-8'));
PythonExperiment.close();



plt.plot(range(len(NAGQG_A16_trainAUC)), NAGQG_A16_trainAUC, 'v--b')
plt.plot(range(len(NAGQG_A32_trainAUC)), NAGQG_A32_trainAUC, 'x--g')
plt.plot(range(len(NAGQG_A64_trainAUC)), NAGQG_A64_trainAUC, '^--r')
plt.plot(range(len(NAGQG_A72_trainAUC)), NAGQG_A72_trainAUC, '<--c')
plt.plot(range(len(NAGQG_A96_trainAUC)), NAGQG_A96_trainAUC, '>--m')
plt.plot(range(len(NAGQG_A128_trainAUC)), NAGQG_A128_trainAUC, '+--y')
plt.plot(range(len(NAGQG_A130_trainAUC)), NAGQG_A130_trainAUC, '*--k')
#plt.axis("equal")
plt.title('Train AUC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
plt.savefig(DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +"TrainAUC.png")
#plt.close()
# -- Iterations -- stepsize1 -- stepsize2 -- ...
filePath = DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +"TrainAUC.csv";
PythonExperiment =      open(filePath,      'w')
PythonExperiment =      open(filePath,      'a+b')
PythonExperiment.write('Iterations'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize1'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize2'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize4'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize8'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize16'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize32'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize64'.encode('utf-8'));
PythonExperiment.write("\n".encode('utf-8'));
for (idx, ele) in enumerate(NAGQG_A16_trainAUC):
	PythonExperiment.write(str(idx).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A16_trainAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A32_trainAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A64_trainAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A72_trainAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A96_trainAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A128_trainAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A130_trainAUC[idx]).encode('utf-8'));
	PythonExperiment.write("\n".encode('utf-8'));
PythonExperiment.close();



plt.plot(range(len(NAGQG_A16_trainACC)), NAGQG_A16_trainACC, 'v--b')
plt.plot(range(len(NAGQG_A32_trainACC)), NAGQG_A32_trainACC, 'x--g')
plt.plot(range(len(NAGQG_A64_trainACC)), NAGQG_A64_trainACC, '^--r')
plt.plot(range(len(NAGQG_A72_trainACC)), NAGQG_A72_trainACC, '<--c')
plt.plot(range(len(NAGQG_A96_trainACC)), NAGQG_A96_trainACC, '>--m')
plt.plot(range(len(NAGQG_A128_trainACC)), NAGQG_A128_trainACC, '+--y')
plt.plot(range(len(NAGQG_A130_trainACC)), NAGQG_A130_trainACC, '*--k')
#plt.axis("equal")
plt.title('Train ACC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
plt.savefig(DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +"TrainACC.png")
#plt.close()
# -- Iterations -- stepsize1 -- stepsize2 -- ...
filePath = DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +"TrainACC.csv";
PythonExperiment =      open(filePath,      'w')
PythonExperiment =      open(filePath,      'a+b')
PythonExperiment.write('Iterations'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize1'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize2'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize4'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize8'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize16'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize32'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize64'.encode('utf-8'));
PythonExperiment.write("\n".encode('utf-8'));
for (idx, ele) in enumerate(NAGQG_A16_trainACC):
	PythonExperiment.write(str(idx).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A16_trainACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A32_trainACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A64_trainACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A72_trainACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A96_trainACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A128_trainACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A130_trainACC[idx]).encode('utf-8'));
	PythonExperiment.write("\n".encode('utf-8'));
PythonExperiment.close();



plt.plot(range(len(NAGQG_A16_testMLE)), NAGQG_A16_testMLE, 'v--b')
plt.plot(range(len(NAGQG_A32_testMLE)), NAGQG_A32_testMLE, 'x--g')
plt.plot(range(len(NAGQG_A64_testMLE)), NAGQG_A64_testMLE, '^--r')
plt.plot(range(len(NAGQG_A72_testMLE)), NAGQG_A72_testMLE, '<--c')
plt.plot(range(len(NAGQG_A96_testMLE)), NAGQG_A96_testMLE, '>--m')
plt.plot(range(len(NAGQG_A128_testMLE)), NAGQG_A128_testMLE, '+--y')
plt.plot(range(len(NAGQG_A130_testMLE)), NAGQG_A130_testMLE, '*--k')
#plt.axis("equal")
plt.title('Test MLE')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
plt.savefig(DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +"TestMLE.png")
#plt.close()
# -- Iterations -- stepsize1 -- stepsize2 -- ...
filePath = DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +"TestMLE.csv";
PythonExperiment =      open(filePath,      'w')
PythonExperiment =      open(filePath,      'a+b')
PythonExperiment.write('Iterations'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize1'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize2'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize4'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize8'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize16'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize32'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize64'.encode('utf-8'));
PythonExperiment.write("\n".encode('utf-8'));
for (idx, ele) in enumerate(NAGQG_A16_testMLE):
	PythonExperiment.write(str(idx).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A16_testMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A32_testMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A64_testMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A72_testMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A96_testMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A128_testMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A130_testMLE[idx]).encode('utf-8'));
	PythonExperiment.write("\n".encode('utf-8'));
PythonExperiment.close();


plt.plot(range(len(NAGQG_A16_testAUC)), NAGQG_A16_testAUC, 'v--b')
plt.plot(range(len(NAGQG_A32_testAUC)), NAGQG_A32_testAUC, 'x--g')
plt.plot(range(len(NAGQG_A64_testAUC)), NAGQG_A64_testAUC, '^--r')
plt.plot(range(len(NAGQG_A72_testAUC)), NAGQG_A72_testAUC, '<--c')
plt.plot(range(len(NAGQG_A96_testAUC)), NAGQG_A96_testAUC, '>--m')
plt.plot(range(len(NAGQG_A128_testAUC)), NAGQG_A128_testAUC, '+--y')
plt.plot(range(len(NAGQG_A130_testAUC)), NAGQG_A130_testAUC, '*--k')
#plt.axis("equal")
plt.title('Test AUC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
plt.savefig(DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +"TestAUC.png")
#plt.close()
# -- Iterations -- stepsize1 -- stepsize2 -- ...
filePath = DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +"TestAUC.csv";
PythonExperiment =      open(filePath,      'w')
PythonExperiment =      open(filePath,      'a+b')
PythonExperiment.write('Iterations'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize1'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize2'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize4'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize8'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize16'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize32'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize64'.encode('utf-8'));
PythonExperiment.write("\n".encode('utf-8'));
for (idx, ele) in enumerate(NAGQG_A16_testAUC):
	PythonExperiment.write(str(idx).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A16_testAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A32_testAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A64_testAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A72_testAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A96_testAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A128_testAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A130_testAUC[idx]).encode('utf-8'));
	PythonExperiment.write("\n".encode('utf-8'));
PythonExperiment.close();


plt.plot(range(len(NAGQG_A16_testACC)), NAGQG_A16_testACC, 'v--b')
plt.plot(range(len(NAGQG_A32_testACC)), NAGQG_A32_testACC, 'x--g')
plt.plot(range(len(NAGQG_A64_testACC)), NAGQG_A64_testACC, '^--r')
plt.plot(range(len(NAGQG_A72_testACC)), NAGQG_A72_testACC, '<--c')
plt.plot(range(len(NAGQG_A96_testACC)), NAGQG_A96_testACC, '>--m')
plt.plot(range(len(NAGQG_A128_testACC)), NAGQG_A128_testACC, '+--y')
plt.plot(range(len(NAGQG_A130_testACC)), NAGQG_A130_testACC, '*--k')
#plt.axis("equal")
plt.title('Test ACC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
plt.savefig(DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +"TestACC.png")
#plt.close()
# -- Iterations -- stepsize1 -- stepsize2 -- ...
filePath = DataSet   + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +"TestACC.csv";
PythonExperiment =      open(filePath,      'w')
PythonExperiment =      open(filePath,      'a+b')
PythonExperiment.write('Iterations'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize1'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize2'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize4'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize8'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize16'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize32'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize64'.encode('utf-8'));
PythonExperiment.write("\n".encode('utf-8'));
for (idx, ele) in enumerate(NAGQG_A16_testACC):
	PythonExperiment.write(str(idx).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A16_testACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A32_testACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A64_testACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A72_testACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A96_testACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A128_testACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_A130_testACC[idx]).encode('utf-8'));
	PythonExperiment.write("\n".encode('utf-8'));
PythonExperiment.close();




print(max(  NAGQG_A16_testACC  ), "\t\t\t", NAGQG_A16_testACC.index(max(  NAGQG_A16_testACC  ))     )
print(max(  NAGQG_A32_testACC  ), "\t\t\t", NAGQG_A32_testACC.index(max(  NAGQG_A32_testACC  ))     )
print(max(  NAGQG_A64_testACC  ), "\t\t\t", NAGQG_A64_testACC.index(max(  NAGQG_A64_testACC  ))     )
print(max(  NAGQG_A72_testACC  ), "\t\t\t", NAGQG_A72_testACC.index(max(  NAGQG_A72_testACC  ))     )
print(max(  NAGQG_A96_testACC  ), "\t\t\t", NAGQG_A96_testACC.index(max(  NAGQG_A96_testACC  ))     )
print(max(  NAGQG_A128_testACC  ), "\t\t\t", NAGQG_A128_testACC.index(max(  NAGQG_A128_testACC  ))     )
print(max(  NAGQG_A130_testACC  ), "\t\t\t", NAGQG_A130_testACC.index(max(  NAGQG_A130_testACC  ))     )

==> 20240809_MonotonicExponentiallr_Max_Value__Max_Value_Min_Value___t_DivBy_T__Gamma.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "execution_count": 12,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "o4wJeuVwuMIV",
        "outputId": "55b98bc7-8337-4d55-b14f-af6ea48008ba"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stderr",
          "text": [
            "<ipython-input-12-c7f86bd3eb7b>:45: UserWarning: Glyph 36845 (\\N{CJK UNIFIED IDEOGRAPH-8FED}) missing from current font.\n",
            "  plt.tight_layout()\n",
            "<ipython-input-12-c7f86bd3eb7b>:45: UserWarning: Glyph 20195 (\\N{CJK UNIFIED IDEOGRAPH-4EE3}) missing from current font.\n",
            "  plt.tight_layout()\n",
            "<ipython-input-12-c7f86bd3eb7b>:45: UserWarning: Glyph 27425 (\\N{CJK UNIFIED IDEOGRAPH-6B21}) missing from current font.\n",
            "  plt.tight_layout()\n",
            "<ipython-input-12-c7f86bd3eb7b>:45: UserWarning: Glyph 25968 (\\N{CJK UNIFIED IDEOGRAPH-6570}) missing from current font.\n",
            "  plt.tight_layout()\n",
            "<ipython-input-12-c7f86bd3eb7b>:45: UserWarning: Glyph 20989 (\\N{CJK UNIFIED IDEOGRAPH-51FD}) missing from current font.\n",
            "  plt.tight_layout()\n",
            "<ipython-input-12-c7f86bd3eb7b>:45: UserWarning: Glyph 20540 (\\N{CJK UNIFIED IDEOGRAPH-503C}) missing from current font.\n",
            "  plt.tight_layout()\n",
            "<ipython-input-12-c7f86bd3eb7b>:45: UserWarning: Glyph 20844 (\\N{CJK UNIFIED IDEOGRAPH-516C}) missing from current font.\n",
            "  plt.tight_layout()\n",
            "<ipython-input-12-c7f86bd3eb7b>:45: UserWarning: Glyph 24335 (\\N{CJK UNIFIED IDEOGRAPH-5F0F}) missing from current font.\n",
            "  plt.tight_layout()\n"
          ]
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1200x600 with 2 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "=====================================================================================================================================\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "\n",
            "2.0\t1.9999999999936904\t1.9999999996939672\t1.9999999970359943\t1.9999999851565124\t1.999999948211656\t1.9999998562370414\t1.9999996591612028\t1.9999992800473623\t1.9999986076191139\t1.9999974881135685\t1.9999957164973798\t1.999993027075259\t1.9999890835162426\t1.9999834683196327\t1.999975671739878\t1.9999650801875197\t1.9999509641215643\t1.9999324654471722\t1.9999085844313071\t1.9998781661479221\t1.9998398864633442\t1.9997922375717112\t1.9997335130896179\t1.9996617927185043\t1.9995749264827656\t1.999470518551073\t1.9993459106479496\t1.9991981650622441\t1.9990240472587844\t1.9988200080991627\t1.9985821656773022\t1.998306286775179\t1.9979877679438185\t1.9976216162144547\t1.997202429444522\t1.9967243763029492\t1.9961811758990389\t1.9955660770590469\t1.9948718372544072\t1.994090701185404\t1.9932143790239494\t1.9922340243189873\t1.9911402115679322\t1.989922913457417\t1.9885714777765335\t1.987074604005626\t1.9854203195836146\t1.983595955856724\t1.981588123711408\t1.9793826888941735\t1.9769647470209348\t1.9743185982784446\t1.971427721820283\t1.9682747498598152\t1.9648414414624629\t1.9611086560395699\t1.95705632654609\t1.9526634323842598\t1.947907972015368\t1.9427669352816852\t1.9372162754405595\t1.931230880912641\t1.924784546746153\t1.917849945799079\t1.9103985996410946\t1.9024008491770363\t1.8938258249936495\t1.8846414174313342\t1.8748142463825572\t1.8643096308185727\t1.853091558046058\t1.841122652695234\t1.8283641454410147\t1.8147758414586943\t1.8003160886156544\t1.7849417454005434\t1.7686081485913532\t1.7512690806637905\t1.732876736941319\t1.7133816924882133\t1.6927328687469545\t1.670877499921263\t1.6477610991060454\t1.6233274241655127\t1.5975184433606995\t1.5702743007275992\t1.5415332812071063\t1.5112317755279352\t1.4793042448436748\t1.4456831851251077\t1.4102990913089117\t1.3730804212038443\t1.33395355915549\t1.2928427794706354\t1.249670209602321\t1.2043557930966025\t1.1568172523020404\t1.1069700508429152\t1.054727355857163\t\n",
            "\n",
            "2.0\t1.9\t1.8585786437626906\t1.8267949192431123\t1.8\t1.776393202250021\t1.7550510257216823\t1.735424868893541\t1.717157287525381\t1.7\t1.683772233983162\t1.66833752096446\t1.6535898384862247\t1.639444872453601\t1.6258342613226058\t1.6127016653792583\t1.6\t1.587689437438234\t1.5757359312880714\t1.5641101056459328\t1.5527864045000421\t1.541742430504416\t1.530958424017657\t1.520416847668728\t1.5101020514433645\t1.5\t1.4900980486407214\t1.4803847577293368\t1.470849737787082\t1.4614835192865496\t1.452277442494834\t1.4432235637169977\t1.434314575050762\t1.425543735346197\t1.41690481051547\t1.4083920216900383\t1.4\t1.391723746970178\t1.3835585997031024\t1.3755002001601602\t1.367544467966324\t1.359687576256715\t1.3519259301592141\t1.3442561475698\t1.33667504192892\t1.329179606750063\t1.3217670016874732\t1.3144345399598956\t1.307179676972449\t1.3\t1.2928932188134525\t1.2858571571457151\t1.278889744907202\t1.2719890110719483\t1.2651530771650465\t1.2583801512904338\t1.2516685226452116\t1.2450165564729252\t1.2384226894136092\t1.231885425213139\t1.2254033307585166\t1.2189750324093347\t1.212599212598819\t1.2062746066806227\t1.2\t1.193774225170145\t1.187596159536404\t1.181464722812755\t1.175378874876468\t1.1693376137081926\t1.1633399734659244\t1.157385022682364\t1.1514718625761429\t1.1455996254682468\t1.1397674732957372\t1.1339745962155614\t1.1282202112918653\t1.1225035612607877\t1.1168239133672153\t1.111180558268441\t1.1055728090000843\t1.1\t1.0944614861862583\t1.08895664208557\t1.0834848610088321\t1.0780455542707112\t1.0726381504504297\t1.0672620946911184\t1.061916848035314\t1.0566018867943396\t1.0513167019494862\t1.0460607985830543\t1.0408336953374562\t1.0356349239007043\t1.0304640285167341\t1.0253205655191038\t1.0202041028867288\t1.0151142198203895\t1.0100505063388334\t1.0050125628933801\t"
          ]
        },
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "[<matplotlib.lines.Line2D at 0x784f17895840>]"
            ]
          },
          "metadata": {},
          "execution_count": 12
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 640x480 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ],
      "source": [
        "import numpy as np\n",
        "import matplotlib.pyplot as plt\n",
        "\n",
        "def F1(t, min_value, max_value, gamma, T):\n",
        "    \"\"\" 根据公式 1 计算函数值 \"\"\"\n",
        "    return max_value - (max_value - min_value) * (t / T) ** gamma\n",
        "\n",
        "def F2(t, min_value, max_value, gamma, T):\n",
        "    \"\"\" 根据公式 2 计算函数值 \"\"\"\n",
        "    return min_value + (max_value - min_value) * (1 - t / T) ** gamma\n",
        "\n",
        "# 参数设置\n",
        "min_value = 1  # 最小值\n",
        "max_value = 2  # 最大值\n",
        "gamma1 = 0.3  # 学习率 γ1\n",
        "gamma2 = gamma1\n",
        "T = 50  # 迭代次数\n",
        "\n",
        "# 生成数据\n",
        "t_values = np.linspace(0, T, 100)\n",
        "F1_values = F1(t_values, min_value, max_value, gamma1, T)\n",
        "F2_values = F2(t_values, min_value, max_value, gamma2, T)\n",
        "\n",
        "# 绘图\n",
        "plt.figure(figsize=(12, 6))\n",
        "\n",
        "# 公式 1 的图\n",
        "plt.subplot(1, 2, 1)\n",
        "plt.plot(t_values, F1_values, label=f'γ1={gamma1}, T={T}')\n",
        "plt.xlabel('迭代次数')\n",
        "plt.ylabel('函数值')\n",
        "plt.title('公式 1: F(t)')\n",
        "plt.legend()\n",
        "plt.grid(True)\n",
        "\n",
        "# 公式 2 的图\n",
        "plt.subplot(1, 2, 2)\n",
        "plt.plot(t_values, F2_values, label=f'γ2={gamma2}, T={T}')\n",
        "plt.xlabel('迭代次数')\n",
        "plt.ylabel('函数值')\n",
        "plt.title('公式 2: F(t)')\n",
        "plt.legend()\n",
        "plt.grid(True)\n",
        "\n",
        "plt.tight_layout()\n",
        "plt.show()\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print(\"=====================================================================================================================================\")\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "print()\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "# -*- coding: utf-8 -*-\n",
        "\n",
        "import math\n",
        "import matplotlib\n",
        "#matplotlib.use('pdf')\n",
        "import matplotlib.pyplot as plt\n",
        "import numpy as np\n",
        "np.set_printoptions(suppress=True)\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "class MonotonicExponentialLR:\n",
        "    def __init__(self, max_lr, min_lr, total_steps, gamma, last_epoch=-1):\n",
        "        self.max_lr = max_lr\n",
        "        self.min_lr = min_lr\n",
        "        self.total_steps = total_steps\n",
        "        self.gamma = gamma\n",
        "        self.current_step = 0\n",
        "        self.last_epoch = last_epoch\n",
        "\n",
        "    def step(self):\n",
        "        if self.last_epoch > self.total_steps:\n",
        "            lr = self.min_lr\n",
        "        else:\n",
        "            lr = self.max_lr - (self.max_lr - self.min_lr) * (self.current_step / self.total_steps)**self.gamma\n",
        "            self.current_step += 1\n",
        "            #lr = max(lr, self.min_lr)\n",
        "            if lr < self.min_lr:\n",
        "                raise RuntimeError(\"lr < self.min_lr\")\n",
        "        return lr\n",
        "\n",
        "\n",
        "\n",
        "# 使用示例\n",
        "\n",
        "total_steps = 100  # 假設總訓練步驟是100\n",
        "scheduler = MonotonicExponentialLR(max_lr=2, min_lr=1, total_steps=total_steps, gamma=5.6)\n",
        "\n",
        "num_epochs = 100\n",
        "LR1 = []\n",
        "for epoch in range(num_epochs):\n",
        "    # 訓練模型...\n",
        "    lr = scheduler.step()\n",
        "    print( lr , end='\\t' )\n",
        "    LR1.append(lr)\n",
        "\n",
        "\n",
        "print()\n",
        "print()\n",
        "scheduler = MonotonicExponentialLR(max_lr=2, min_lr=1, total_steps=total_steps, gamma=0.5)\n",
        "\n",
        "num_epochs = 100\n",
        "LR2 = []\n",
        "for epoch in range(num_epochs):\n",
        "    # 訓練模型...\n",
        "    lr = scheduler.step()\n",
        "    print( lr , end='\\t' )\n",
        "    LR2.append(lr)\n",
        "\n",
        "\n",
        "\n",
        "plt.plot(range(len(LR1)), LR1, 'v--b')\n",
        "plt.plot(range(len(LR2)), LR2, 'x--g')"
      ]
    }
  ]
}

==> 20240809_MonotonicExponentiallr_Max_Value__Max_Value_Min_Value___t_DivBy_T__Gamma.py <==
# -*- coding: utf-8 -*-
"""20240809_monotonicexponentiallr  max_value - (max_value - min_value) * (t / T) ** gamma.ipynb

Automatically generated by Colab.

Original file is located at
    https://colab.research.google.com/drive/1ygjMZk3Raa8FUeW3l8dur4jNBhDsKT5j
"""

import numpy as np
import matplotlib.pyplot as plt

def F1(t, min_value, max_value, gamma, T):
    """ 根据公式 1 计算函数值 """
    return max_value - (max_value - min_value) * (t / T) ** gamma

def F2(t, min_value, max_value, gamma, T):
    """ 根据公式 2 计算函数值 """
    return min_value + (max_value - min_value) * (1 - t / T) ** gamma

# 参数设置
min_value = 1  # 最小值
max_value = 2  # 最大值
gamma1 = 0.3  # 学习率 γ1
gamma2 = gamma1
T = 50  # 迭代次数

# 生成数据
t_values = np.linspace(0, T, 100)
F1_values = F1(t_values, min_value, max_value, gamma1, T)
F2_values = F2(t_values, min_value, max_value, gamma2, T)

# 绘图
plt.figure(figsize=(12, 6))

# 公式 1 的图
plt.subplot(1, 2, 1)
plt.plot(t_values, F1_values, label=f'γ1={gamma1}, T={T}')
plt.xlabel('迭代次数')
plt.ylabel('函数值')
plt.title('公式 1: F(t)')
plt.legend()
plt.grid(True)

# 公式 2 的图
plt.subplot(1, 2, 2)
plt.plot(t_values, F2_values, label=f'γ2={gamma2}, T={T}')
plt.xlabel('迭代次数')
plt.ylabel('函数值')
plt.title('公式 2: F(t)')
plt.legend()
plt.grid(True)

plt.tight_layout()
plt.show()





print()
print()
print()
print()
print()
print()
print()
print()
print()
print()
print()
print()
print()
print("=====================================================================================================================================")
print()
print()
print()
print()
print()
print()
print()
print()
print()
print()
print()
print()
print()








# -*- coding: utf-8 -*-

import math
import matplotlib
#matplotlib.use('pdf')
import matplotlib.pyplot as plt
import numpy as np
np.set_printoptions(suppress=True)




class MonotonicExponentialLR:
    def __init__(self, max_lr, min_lr, total_steps, gamma, last_epoch=-1):
        self.max_lr = max_lr
        self.min_lr = min_lr
        self.total_steps = total_steps
        self.gamma = gamma
        self.current_step = 0
        self.last_epoch = last_epoch

    def step(self):
        if self.last_epoch > self.total_steps:
            lr = self.min_lr
        else:
            lr = self.max_lr - (self.max_lr - self.min_lr) * (self.current_step / self.total_steps)**self.gamma
            self.current_step += 1
            #lr = max(lr, self.min_lr)
            if lr < self.min_lr:
                raise RuntimeError("lr < self.min_lr")
        return lr



# 使用示例

total_steps = 100  # 假設總訓練步驟是100
scheduler = MonotonicExponentialLR(max_lr=2, min_lr=1, total_steps=total_steps, gamma=5.6)

num_epochs = 100
LR1 = []
for epoch in range(num_epochs):
    # 訓練模型...
    lr = scheduler.step()
    print( lr , end='\t' )
    LR1.append(lr)


print()
print()
scheduler = MonotonicExponentialLR(max_lr=2, min_lr=1, total_steps=total_steps, gamma=0.5)

num_epochs = 100
LR2 = []
for epoch in range(num_epochs):
    # 訓練模型...
    lr = scheduler.step()
    print( lr , end='\t' )
    LR2.append(lr)



plt.plot(range(len(LR1)), LR1, 'v--b')
plt.plot(range(len(LR2)), LR2, 'x--g')

==> 20240809_PythonExperimentsTechnicalDetails_NAG_vs._NAGQG__Mini-Batch_Compute_the_inverse_of_B_for_each_mini-batch.py <==
# coding=utf8
# 2019-12-04 09:43 a.m. GMT +08：00
'''
+++++++++++++++++++++++++++++++++++++++++++++++++++++
+       NumPy version 1.10.2    Python 2.7.11       +
+++++++++++++++++++++++++++++++++++++++++++++++++++++
'''
import os
import math
import time
import random

from copy import deepcopy
from math import log, exp, pow, sqrt

import matplotlib
#matplotlib.use('pdf')
import matplotlib.pyplot as plt
import numpy as np
np.set_printoptions(suppress=True)
# The ROC curve is constructed by plotting the (X=FPR, Y=TPR) pairs for each possible value
# of the threshold. By computing the TPR and FPR for varying thresholds in [0,1], we can construct
# the receiver operating characteristic curve or ROC-curve.
#     +--------------------------------------- actual class --------------------------+
#     +-----------------------              -1               +1 ----------------------+
#     +------------- predicted  -1   true negative (TN) false negative (FN) ----------+
#     +-------------     class  +1   false positive(FP) true positive (TP)  ----------+
#     +-------------------------------------------------------------------------------+
#     +------------- X = FPR = #FP/(#FP + #TN) ---- Y = TPR = #TP/(#TP + #FN) --------+
#     +-------------------------------------------------------------------------------+
#            X:实际负类中预测结果(正类)出错的比例       Y:实际正类中预测结果(正类)的比例
# -----------------------------------------------------------------------------------------
# Calculate the ROC-curve and the value of AUC
# INPUT: score = [0.9, 0.8, 0.7, 0.6, 0.55, 0.54, 0.53, 0.52, 0.51, 0.505, 0.4, ... ]
#        y = [1,1,0, 1, 1, 1, 0, 0, 1, 0, 1,0, 1, 0, 0, 0, 1 , 0, 1, 0]
# WARNNING: WHAT ARE THE LABELS ? {-0, +1} or {-1, +1}
def ROCAUC(score, y, show=False):
	z = list(zip(score, y))
	z.sort()
	score = [ x[0] for x in z ]
	y = [ x[1] for x in z ]

	# score is already in order
	thr = score

	POSITIVE = y.count(+1)
	NEGATIVE = y.count(-1)            # WARNNING: WHAT ARE THE LABELS ?
	roc_x = [1]
	roc_y = [1]
	FN = 0
	TN = 0
	# need (score,y) to be sorted
	for (i, T) in enumerate(thr):
		if y[i]==+1:
			FN = FN + 1
		if y[i]==-1:                  # WARNNING: WHAT ARE THE LABELS ?
			TN = TN + 1
		roc_x.append(1-TN/float(NEGATIVE))
		roc_y.append(1-FN/float(POSITIVE))
	z = list(zip(roc_x, roc_y))
	z.sort()
	roc_x = [ x[0] for x in z ]
	roc_y = [ x[1] for x in z ]
	#print( zip(roc_x,roc_y)

	AUC = 0.0
	prex = roc_x[0]
	for (i, x) in enumerate(roc_x):
		AUC += (x-prex)*roc_y[i]
		prex = x
	#print( AUC

	if show:
		plt.plot(roc_x, roc_y)
		plt.plot([0,1],[0,1])
		plt.axis("equal")
		plt.title('AUC = '+str(AUC))
		plt.grid(color='b' , linewidth='0.3' ,linestyle='--')
		plt.show()
	return AUC

def ACC(score, y, show=False):
	POSITIVE = y.count(+1)
	NEGATIVE = y.count(-1)            # WARNNING: WHAT ARE THE LABELS ?

	TP = 0
	TN = 0
	# need (score,y) to be sorted
	for (i, s) in enumerate(score):
		if y[i]==+1 and s>=0.5:
			TP = TP + 1
		if y[i]==-1 and s <0.5:                  # WARNNING: WHAT ARE THE LABELS ?
			TN = TN + 1

	#print( 'TP = ',TP, ', TN = ',TN,
	ACC = float(TN + TP)/len(y)
	return ACC



Epoch_Number = 5
epsilon = 1e-10
batchsize = 1024
hlambda = lambda x:1.0/(1+exp(-x))
#hlambda = lambda x:5.0000e-01  +1.7786e-01*x  -3.6943e-03*pow(x,3)  +3.6602e-05*pow(x,5)  -1.2344e-07*pow(x,7)



# used for the input range of sigmoid
def limit(inputx):
	#return inputx
	if inputx > 25 : 
		return 25
	if inputx < -25 :
		return -25;
	return inputx


print( '----------------------------------------------------------------------------------')
print( "------------- Experiment11. Nesterov With .25XTXasG                  -------------")
print( '-------------    Data Set : MNIST                                    -------------')
print( '-------------           X : [[1,x11,x12,...],[1,x21,x22,...],...]    -------------')
print( '-------------           Y : y = {-1, +1}                             -------------')
print( '----------------------------------------------------------------------------------')

import csv

# Stage 1. 
#     Step 1. Extract test data from a csv file
with open('MNIST_test.txt','r') as csvfile:
#with open('Credit_test.csv','r') as csvfile:
	reader = csv.reader(csvfile)
	next(reader)  # Skip the first row # leave behind the first row
	testdata = []
	for row in reader:
		# reader.next() return a string
		row = [float(x) for x in row]
		testdata.append(row)
csvfile.close()
#     Step 4. Extract testX and testY from testdata
testX = [[1]+row[1:] for row in testdata[:]]
for colidx in range(len(testX[0])):
	colmax = testX[0][colidx]
	colmin = testX[0][colidx]
	for (rowidx, row) in enumerate(testX):
		if row[colidx] >= colmax :
			colmax = row[colidx]
		if row[colidx] <= colmin :
			colmin = row[colidx]
	for (rowidx, row) in enumerate(testX):
		if (colmax - colmin) < epsilon:
			if colmin <= 0:
				row[colidx] = 0
			if colmax >= 1:
				row[colidx] = 1
		else:
			row[colidx] = float(row[colidx] - colmin) / (colmax - colmin + epsilon)
testY = [int(row[0]) for row in testdata[:]]
# turn y{+0,+1} to y{-1,+1}
testY = [2*y-1 for y in testY]    # DONT FORGET THAT THE IDASH DATASET IS DIFFERENT FROM THE MNIST DATASET!

#     Step 1. Extract train data from a csv file
with open('MNIST_train.txt','r') as csvfile:
#with open('Credit_train.csv','r') as csvfile:
	reader = csv.reader(csvfile)
	next(reader)  # Skip the first row # leave behind the first row
	data = []
	for row in reader:
		# reader.next() return a string
		row = [float(x) for x in row]
		data.append(row)
csvfile.close()
#     Step 2. Extract X and Y from data
X = [[1]+row[1:] for row in data[:]]
for colidx in range(len(X[0])):
	colmax = X[0][colidx]
	colmin = X[0][colidx]
	for (rowidx, row) in enumerate(X):
		if row[colidx] >= colmax :
			colmax = row[colidx]
		if row[colidx] <= colmin :
			colmin = row[colidx]
	for (rowidx, row) in enumerate(testX):
		if (colmax - colmin) < epsilon:
			if colmin <= 0:
				row[colidx] = 0
			if colmax >= 1:
				row[colidx] = 1
		else:
			row[colidx] = float(row[colidx] - colmin) / (colmax - colmin + epsilon)
Y = [int(row[0]) for row in data[:]]
# turn y{+0,+1} to y{-1,+1}
Y = [2*y-1 for y in Y]    # DONT FORGET THAT THE IDASH DATASET IS DIFFERENT FROM THE MNIST DATASET!
MX = np.matrix(X)
MY = np.matrix(Y)

#should shuffle [Y,X] together in the Iteration Processes! 
'''
Z = zip(Y,X)
random.shuffle(Z)
#should shuffle [Y,X] together!
X = [item[1] for item in Z]
Y = [item[0] for item in Z]
'''

Xminbatches = []
idx=0
while True:
	if idx+batchsize > len(X): break
	batch=[]
	for i in range(idx,idx+batchsize):
		batch.append(X[i])
	Xminbatches.append(batch)
	idx += batchsize
if len(X)%batchsize != 0:
	batch=[]
	for i in range(idx, len(X)):
		batch.append(X[i])
	Xminbatches.append(batch)	
print( 'len(X) = ', len(X) )
print( 'batchsize = ', batchsize )
print( 'len(X)%batchsize = ',len(X)%batchsize)
#print( 'Xminbatches[0]', Xminbatches[0])
print( 'Xminbatches[-1]', Xminbatches[-1])
#print( 'Xminbatches')
Yminbatches = []
idx=0
while True:
	if idx+batchsize > len(Y): break
	batch=[]
	for i in range(idx,idx+batchsize):
		batch.append(Y[i])
	Yminbatches.append(batch)
	idx += batchsize
if len(Y)%batchsize != 0:
	batch=[]
	for i in range(idx, len(Y)):
		batch.append(Y[i])
	Yminbatches.append(batch)	
#print( 'Yminbatches[0]', Yminbatches[0])
#print( 'Yminbatches[-1]', Yminbatches[-1])
print( 'len(Yminbatches[-1]) = ', len(Yminbatches[-1]) )






RandomList = []
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		RandomList.append(random.randint(0, len(Xminbatches)-1 ))

'''
-------------------------------------------------------------------------------------------
---------------------  NAG for min-batch with Kim's Learning-Rate Setting -----------------
-------------------------------------------------------------------------------------------
------------------------------ Nesterov Accelerated Gradient ------------------------------
-------------------------------------------------------------------------------------------
''' 
# Stage 2. 
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch                
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX 
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)
	

#     Step 2. Initialize Weight Vector (n x 1)
# Setting the initial weight to 1 leads to a large input to sigmoid function,
# which would cause a big problem to this algorithm when using polynomial
# to substitute the sigmoid function. So, it is a good choice to set w = 0.

# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
NAG_testMLE = []
NAG_testAUC = []
NAG_testACC = []
NAG_SIGMOID = []
NAG_trainMLE = []
NAG_trainAUC = []
NAG_trainACC = []

alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0

# Stage 3.
#     Start the Gradient Descent algorithm
#     Note: h(x) = Prob(y=+1|x) = 1/(1+exp(-W.T*x))
#           1-h(x)=Prob(y=-1|x) = 1/(1+exp(+W.T*x))
#                  Prob(y= I|x) = 1/(1+exp(-I*W.T*x))
#           grad = [Y@(1 - sigm(yWTx))]T * X
for en in range(Epoch_Number):
	curSigmoidInput = []

	#eta = (1 - alpha0) / alpha1
	#gamma = 1.0/(iter+1)/MX.shape[0]
	#gamma = 1.0/(iter+1)/len(Xminbatches[0])
	for it in range(len(Xminbatches)):
		print( en+1, '-th epoch :: ',   end='' )
		batchidx = RandomList[en * len(Xminbatches) + it]
		Xbatch = Xminbatches[batchidx]


		eta = (1 - alpha0) / alpha1


		#gamma = 1.0/len(Xbatch)/(1 + en*len(Xminbatches) + it)
		gamma = 1.0/len(Xbatch)
		#gamma = 1.0/(1 + iter + i)/len(Xminbatches[0])
		#gamma = 1.0/(1 + iter*batchsize + i)

		Ybatch = Yminbatches[batchidx]
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		for idx in range(len(Ybatch)):

			curSigmoidInput.append(Ybatch[idx]*MXbatchV.A[idx][0])

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		# g = [Y@(1 - sigm(yWTx))]T * X	
		# maybe should put the 1/m only before the alpha
		#Mg = 1.0/len(Xbatch) * MXbatch.T * Myhypothesis 
		Mg = MXbatch.T * Myhypothesis  

		
		#MG = MB_inv * Mg          
		# should be 'plus', 'cause to compute the MLE  
		#MtmpW = MV + (1.0 + gamma) * MG   
		MtmpW = MV + gamma * Mg       
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW


		NAG_SIGMOID.append(curSigmoidInput)  

	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAG_trainMLE.append(loglikelihood)

		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAG_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		print( it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY) )
		NAG_testAUC.append(ROCAUC(hxlist, testY))
		NAG_testACC.append(ACC(hxlist, testY))

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0


'''
-------------------------------------------------------------------------------------------
----------------------------------- end of experiments -----------------------------------
-------------------------------------------------------------------------------------------
'''
'''
-------------------------------------------------------------------------------------------
----------------  Enhanced NAG for min-batch with Kim's Learning-Rate Setting -------------
-------------------------------------------------------------------------------------------
------------------------------ Nesterov Accelerated Gradient ------------------------------
-------------------------------------------------------------------------------------------
''' 
# Stage 2. 
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch                
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX 
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)
	

#     Step 2. Initialize Weight Vector (n x 1)
# Setting the initial weight to 1 leads to a large input to sigmoid function,
# which would cause a big problem to this algorithm when using polynomial
# to substitute the sigmoid function. So, it is a good choice to set w = 0.

# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
NAGQG_testMLE = []
NAGQG_testAUC = []
NAGQG_testACC = []
NAGQG_SIGMOID = []
NAGQG_trainMLE = []
NAGQG_trainAUC = []
NAGQG_trainACC = []

alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0

# Stage 3.
#     Start the Gradient Descent algorithm
#     Note: h(x) = Prob(y=+1|x) = 1/(1+exp(-W.T*x))
#           1-h(x)=Prob(y=-1|x) = 1/(1+exp(+W.T*x))
#                  Prob(y= I|x) = 1/(1+exp(-I*W.T*x))
#           grad = [Y@(1 - sigm(yWTx))]T * X
for en in range(Epoch_Number):
	curSigmoidInput = []

	#eta = (1 - alpha0) / alpha1
	#gamma = 1.0/(iter+1)/MX.shape[0]
	#gamma = 1.0/(iter+1)/len(Xminbatches[0])
	for it in range(len(Xminbatches)):
		print( en+1, '-th epoch :: ', end='' )

		batchidx = RandomList[en * len(Xminbatches) + it]
		Xbatch = Xminbatches[batchidx]


		eta = (1 - alpha0) / alpha1


		#gamma = 1.0/len(Xbatch)/(1 + en*len(Xminbatches) + it)
		gamma = 1.0/len(Xbatch)
		#gamma = 1.0/(1 + iter + i)/len(Xminbatches[0])
		#gamma = 1.0/(1 + iter*batchsize + i)

		Ybatch = Yminbatches[batchidx]
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		for idx in range(len(Ybatch)):

			curSigmoidInput.append(Ybatch[idx]*MXbatchV.A[idx][0])

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		# g = [Y@(1 - sigm(yWTx))]T * X	
		# maybe should put the 1/m only before the alpha
		#Mg = 1.0/len(Xbatch) * MXbatch.T * Myhypothesis 
		Mg = MXbatch.T * Myhypothesis  


		# return a column vector whose each element is the sum of each row of MX 
		mx = MXbatch.sum(axis=1)
		mxtmx = MXbatch.T.dot(mx)
		MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
		for idx in range(mxtmx.shape[0]):
			MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )           
		MG = MB_inv * Mg          
		# should be 'plus', 'cause to compute the MLE  
		MtmpW = MV + (1.0 + gamma) * MG   
		#MtmpW = MV + gamma * MG       
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW


		NAGQG_SIGMOID.append(curSigmoidInput)         
	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_trainMLE.append(loglikelihood)

		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		print( it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY) )
		NAGQG_testAUC.append(ROCAUC(hxlist, testY))
		NAGQG_testACC.append(ACC(hxlist, testY))

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0


'''
-------------------------------------------------------------------------------------------
----------------------------------- end of experiments -----------------------------------
-------------------------------------------------------------------------------------------
'''



RandomList = []
for _ in range(Epoch_Number):
    epochlist = list(range(len(Xminbatches)))
    random.shuffle(epochlist)
    RandomList.extend(epochlist)
'''
-------------------------------------------------------------------------------------------
---------------------  NAG for min-batch with Chiang's Learning-Rate Setting -----------------
-------------------------------------------------------------------------------------------
------------------------------ Nesterov Accelerated Gradient ------------------------------
-------------------------------------------------------------------------------------------
''' 
# Stage 2. 
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch                
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX 
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)
	

#     Step 2. Initialize Weight Vector (n x 1)
# Setting the initial weight to 1 leads to a large input to sigmoid function,
# which would cause a big problem to this algorithm when using polynomial
# to substitute the sigmoid function. So, it is a good choice to set w = 0.

# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
epochNAG_testMLE = []
epochNAG_testAUC = []
epochNAG_testACC = []
epochNAG_SIGMOID = []
epochNAG_trainMLE = []
epochNAG_trainAUC = []
epochNAG_trainACC = []

alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0

# Stage 3.
#     Start the Gradient Descent algorithm
#     Note: h(x) = Prob(y=+1|x) = 1/(1+exp(-W.T*x))
#           1-h(x)=Prob(y=-1|x) = 1/(1+exp(+W.T*x))
#                  Prob(y= I|x) = 1/(1+exp(-I*W.T*x))
#           grad = [Y@(1 - sigm(yWTx))]T * X
for en in range(Epoch_Number):
	curSigmoidInput = []

	#eta = (1 - alpha0) / alpha1
	#gamma = 1.0/(iter+1)/MX.shape[0]
	#gamma = 1.0/(iter+1)/len(Xminbatches[0])
	for it in range(len(Xminbatches)):
		print( en+1, '-th epoch :: ', end='' )

		batchidx = RandomList[en * len(Xminbatches) + it]
		Xbatch = Xminbatches[batchidx]


		eta = (1 - alpha0) / alpha1


		gamma = 1.0/len(Xbatch)
		#gamma = 1.0/(1 + en + it)/len(Xbatch)
		#gamma = 1.0/(1 + iter*batchsize + i)

		Ybatch = Yminbatches[batchidx]
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		for idx in range(len(Ybatch)):

			curSigmoidInput.append(Ybatch[idx]*MXbatchV.A[idx][0])

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		# g = [Y@(1 - sigm(yWTx))]T * X	
		# maybe should put the 1/m only before the alpha
		#Mg = 1.0/len(Xbatch) * MXbatch.T * Myhypothesis 
		Mg = MXbatch.T * Myhypothesis  

		
		#MG = MB_inv * Mg          
		# should be 'plus', 'cause to compute the MLE  
		#MtmpW = MV + (1.0 + gamma) * MG   
		MtmpW = MV + gamma * Mg       
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW


		epochNAG_SIGMOID.append(curSigmoidInput)         
	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		epochNAG_trainMLE.append(loglikelihood)

		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		epochNAG_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		print( it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY) )
		epochNAG_testAUC.append(ROCAUC(hxlist, testY))
		epochNAG_testACC.append(ACC(hxlist, testY))

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0


'''
-------------------------------------------------------------------------------------------
----------------------------------- end of experiments -----------------------------------
-------------------------------------------------------------------------------------------
'''
'''
-------------------------------------------------------------------------------------------
----------------  Enhanced NAG for min-batch with Kim's Learning-Rate Setting -------------
-------------------------------------------------------------------------------------------
------------------------------ Nesterov Accelerated Gradient ------------------------------
-------------------------------------------------------------------------------------------
''' 
# Stage 2. 
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch                
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX 
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)
	

#     Step 2. Initialize Weight Vector (n x 1)
# Setting the initial weight to 1 leads to a large input to sigmoid function,
# which would cause a big problem to this algorithm when using polynomial
# to substitute the sigmoid function. So, it is a good choice to set w = 0.

# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
epochNAGQG_testMLE = []
epochNAGQG_testAUC = []
epochNAGQG_testACC = []
epochNAGQG_SIGMOID = []
epochNAGQG_trainMLE = []
epochNAGQG_trainAUC = []
epochNAGQG_trainACC = []


alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0

# Stage 3.
#     Start the Gradient Descent algorithm
#     Note: h(x) = Prob(y=+1|x) = 1/(1+exp(-W.T*x))
#           1-h(x)=Prob(y=-1|x) = 1/(1+exp(+W.T*x))
#                  Prob(y= I|x) = 1/(1+exp(-I*W.T*x))
#           grad = [Y@(1 - sigm(yWTx))]T * X
for en in range(Epoch_Number):
	curSigmoidInput = []

	#eta = (1 - alpha0) / alpha1
	#gamma = 1.0/(iter+1)/MX.shape[0]
	#gamma = 1.0/(iter+1)/len(Xminbatches[0])
	for it in range(len(Xminbatches)):
		print( en+1, '-th epoch :: ', end='' )

		batchidx = RandomList[en * len(Xminbatches) + it]
		Xbatch = Xminbatches[batchidx]


		eta = (1 - alpha0) / alpha1


		gamma = 1.0/len(Xbatch)
		#gamma = 1.0/(1 + en + it)/len(Xbatch)
		#gamma = 1.0/(1 + iter*batchsize + i)

		Ybatch = Yminbatches[batchidx]
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		for idx in range(len(Ybatch)):

			curSigmoidInput.append(Ybatch[idx]*MXbatchV.A[idx][0])

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		# g = [Y@(1 - sigm(yWTx))]T * X	
		# maybe should put the 1/m only before the alpha
		#Mg = 1.0/len(Xbatch) * MXbatch.T * Myhypothesis 
		Mg = MXbatch.T * Myhypothesis  


		# return a column vector whose each element is the sum of each row of MX 
		mx = MXbatch.sum(axis=1)
		mxtmx = MXbatch.T.dot(mx)
		MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
		for idx in range(mxtmx.shape[0]):
			MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )           
		MG = MB_inv * Mg          
		# should be 'plus', 'cause to compute the MLE  
		MtmpW = MV + (1.0 + gamma) * MG   
		#MtmpW = MV + gamma * MG       
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW


		epochNAGQG_SIGMOID.append(curSigmoidInput)         
	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		epochNAGQG_trainMLE.append(loglikelihood)

		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		epochNAGQG_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		print( it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY) )
		epochNAGQG_testAUC.append(ROCAUC(hxlist, testY))
		epochNAGQG_testACC.append(ACC(hxlist, testY))

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0


'''
-------------------------------------------------------------------------------------------
----------------------------------- end of experiments -----------------------------------
-------------------------------------------------------------------------------------------
'''


label = [ 'NAG Kim LR setting', 'NAGQG Kim LR setting','NAG Chiang LR setting', 'NAGQG Chiang LR setting' ]
plt.plot(range(len(NAG_testMLE)), NAG_testMLE, 'v-b')
plt.plot(range(len(NAGQG_testMLE)), NAGQG_testMLE, '^--r')
plt.plot(range(len(epochNAG_testMLE)), epochNAG_testMLE, 'x--g')
plt.plot(range(len(epochNAGQG_testMLE)), epochNAGQG_testMLE, '<--c')
#plt.axis("equal")
plt.title('Test MLE')
plt.legend(label, loc = 0, ncol = 1)  
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_trainMLE)), NAG_trainMLE, 'v-b')
plt.plot(range(len(NAGQG_trainMLE)), NAGQG_trainMLE, '^--r')
plt.plot(range(len(epochNAG_trainMLE)), epochNAG_trainMLE, 'x--g')
plt.plot(range(len(epochNAGQG_trainMLE)), epochNAGQG_trainMLE, '<--m')
#plt.axis("equal")
plt.title('Train MLE')
plt.legend(label, loc = 0, ncol = 1)  
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_testACC)), NAG_testACC, 'v-b')
plt.plot(range(len(NAGQG_testACC)), NAGQG_testACC, '^--r')
plt.plot(range(len(epochNAG_testACC)), epochNAG_testACC, 'x--g')
plt.plot(range(len(epochNAGQG_testACC)), epochNAGQG_testACC, '<--c')
#plt.axis("equal")
plt.title('IMPORANT Test ACC')
plt.legend(label, loc = 0, ncol = 1)  
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_testAUC)), NAG_testAUC, 'v-b')
plt.plot(range(len(NAGQG_testAUC)), NAGQG_testAUC, '^--r')
plt.plot(range(len(epochNAG_testAUC)), epochNAG_testAUC, 'x--g')
plt.plot(range(len(epochNAGQG_testAUC)), epochNAGQG_testAUC, '<--c')
#plt.axis("equal")
plt.title('IMPORANT Test AUC')
plt.legend(label, loc = 0, ncol = 1)  
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()


label = [ 'NAG Kim LR setting', 'NAGQG Kim LR setting' ]
plt.plot(range(len(NAG_testMLE)), NAG_testMLE, 'v-b')
plt.plot(range(len(NAGQG_testMLE)), NAGQG_testMLE, '^--r')
#plt.axis("equal")
plt.title('NAG Kim LR setting vs NAGQG Kim LR setting Test MLE')
plt.legend(label, loc = 0, ncol = 1)  
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_testACC)), NAG_testACC, 'v-b')
plt.plot(range(len(NAGQG_testACC)), NAGQG_testACC, '^--r')
#plt.axis("equal")
plt.title('NAG Kim LR setting vs NAGQG Kim LR setting Test ACC')
plt.legend(label, loc = 0, ncol = 1)  
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_testAUC)), NAG_testAUC, 'v-b')
plt.plot(range(len(NAGQG_testAUC)), NAGQG_testAUC, '^--r')
#plt.axis("equal")
plt.title('NAG Kim LR setting vs NAGQG Kim LR setting Test AUC')
plt.legend(label, loc = 0, ncol = 1)  
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()


plt.plot(range(len(NAG_trainMLE)), NAG_trainMLE, 'v-b')
plt.plot(range(len(NAGQG_trainMLE)), NAGQG_trainMLE, '^--r')
#plt.axis("equal")
plt.title('NAG Kim LR setting vs NAGQG Kim LR setting Train MLE')
plt.legend(label, loc = 0, ncol = 1)  
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

label = [ 'NAG Chiang LR setting', 'NAGQG Chiang LR setting' ]
plt.plot(range(len(epochNAG_testMLE)), epochNAG_testMLE, 'x--g')
plt.plot(range(len(epochNAGQG_testMLE)), epochNAGQG_testMLE, '<--c')
#plt.axis("equal")
plt.title('NAG Chiang LR setting vs NAGQG Chiang LR setting Test MLE')
plt.legend(label, loc = 0, ncol = 1)  
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(epochNAG_trainMLE)), epochNAG_trainMLE, 'x--g')
plt.plot(range(len(epochNAGQG_trainMLE)), epochNAGQG_trainMLE, '<--m')
#plt.axis("equal")
plt.title('NAG Chiang LR setting vs NAGQG Chiang LR setting Train MLE')
plt.legend(label, loc = 0, ncol = 1)  
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()


label = [ 'NAG Kim LR setting', 'NAG Chiang LR setting' ]
plt.plot(range(len(NAG_testMLE)), NAG_testMLE, 'v-b')
plt.plot(range(len(epochNAG_testMLE)), epochNAG_testMLE, 'x--g')
#plt.axis("equal")
plt.title('NAG Kim LR setting vs NAG Chiang LR setting Test MLE')
plt.legend(label, loc = 0, ncol = 1)  
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_trainMLE)), NAG_trainMLE, 'v-b')
plt.plot(range(len(epochNAG_trainMLE)), epochNAG_trainMLE, 'x--g')
#plt.axis("equal")
plt.title('NAG Kim LR setting vs NAG Chiang LR setting Train MLE')
plt.legend(label, loc = 0, ncol = 1)  
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

label = [ 'NAGQG Kim LR setting', 'NAGQG Chiang LR setting' ]
plt.plot(range(len(NAGQG_testMLE)), NAGQG_testMLE, '^--r')
plt.plot(range(len(epochNAGQG_testMLE)), epochNAGQG_testMLE, '<--c')
#plt.axis("equal")
plt.title('NAGQG Kim LR setting vs NAGQG Chiang LR setting Test MLE')
plt.legend(label, loc = 0, ncol = 1)  
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAGQG_trainMLE)), NAGQG_trainMLE, '^--r')
plt.plot(range(len(epochNAGQG_trainMLE)), epochNAGQG_trainMLE, '<--m')
#plt.axis("equal")
plt.title('NAGQG Kim LR setting vs NAGQG Chiang LR setting Train MLE')
plt.legend(label, loc = 0, ncol = 1)  
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

==> 20240809_PythonExperiments_Mini-Batch_vs_FullBatch_Credit_Python3.py <==
# -*- coding: utf-8 -*-
"""20240306_PythonExperiments: MiniBatch_vs_FullBatch_Credit_python3.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1iUP0ZMK9qGCiBAv5UbL0a0GxlWVzgq2m
"""

# -*- coding: utf-8 -*-
"""20240306_MiniBatchvs.FullBatch_nagwithqg_Credit_using_cycle_learning_rate_python3.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1eiG-n7FJ2nMRnfwjhZTK0RR6DWO4tH6e
"""

# -*- coding: utf-8 -*-
"""20240108 Mini-Batch Version NAGwithQG using Cycle Learning Rate Python3.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1KarHuOmNGhcSLHVhdDhId1B8xKW180XZ
"""

# coding=utf8
# 2019-12-04 09:43 a.m. GMT +08：00
'''
+++++++++++++++++++++++++++++++++++++++++++++++++++++
+       NumPy version 1.10.2    Python 2.7.11       +
+++++++++++++++++++++++++++++++++++++++++++++++++++++
'''
import os
import math
import time
import random
import sys

import csv

from copy import deepcopy
from math import log, exp, pow, sqrt

import matplotlib
#matplotlib.use('pdf')
import matplotlib.pyplot as plt
import numpy as np
np.set_printoptions(suppress=True)


epsilon = 1e-10
# The ROC curve is constructed by plotting the (X=FPR, Y=TPR) pairs for each possible value
# of the threshold. By computing the TPR and FPR for varying thresholds in [0,1], we can construct
# the receiver operating characteristic curve or ROC-curve.
#     +--------------------------------------- actual class --------------------------+
#     +-----------------------              -1               +1 ----------------------+
#     +------------- predicted  -1   true negative (TN) false negative (FN) ----------+
#     +-------------     class  +1   false positive(FP) true positive (TP)  ----------+
#     +-------------------------------------------------------------------------------+
#     +------------- X = FPR = #FP/(#FP + #TN) ---- Y = TPR = #TP/(#TP + #FN) --------+
#     +-------------------------------------------------------------------------------+
#            X:实际负类中预测结果(正类)出错的比例       Y:实际正类中预测结果(正类)的比例
# -----------------------------------------------------------------------------------------
# Calculate the ROC-curve and the value of AUC
# INPUT: score = [0.9, 0.8, 0.7, 0.6, 0.55, 0.54, 0.53, 0.52, 0.51, 0.505, 0.4, ... ]
#        y = [1,1,0, 1, 1, 1, 0, 0, 1, 0, 1,0, 1, 0, 0, 0, 1 , 0, 1, 0]
# WARNNING: WHAT ARE THE LABELS ? {-0, +1} or {-1, +1}
def ROCAUC(score, y, show=False):
	z = list(zip(score, y))
	z.sort()
	score = [ x[0] for x in z ]
	y = [ x[1] for x in z ]

	# score is already in order
	thr = score

	POSITIVE = y.count(+1)
	NEGATIVE = y.count(-1)            # WARNNING: WHAT ARE THE LABELS ?
	roc_x = [1]
	roc_y = [1]
	FN = 0
	TN = 0
	# need (score,y) to be sorted
	for (i, T) in enumerate(thr):
		if y[i]==+1:
			FN = FN + 1
		if y[i]==-1:                  # WARNNING: WHAT ARE THE LABELS ?
			TN = TN + 1
		roc_x.append(1-TN/float(NEGATIVE))
		roc_y.append(1-FN/float(POSITIVE))
	z = list(zip(roc_x, roc_y))
	z.sort()
	roc_x = [ x[0] for x in z ]
	roc_y = [ x[1] for x in z ]
	#print zip(roc_x,roc_y)

	AUC = 0.0
	prex = roc_x[0]
	for (i, x) in enumerate(roc_x):
		AUC += (x-prex)*roc_y[i]
		prex = x
	#print AUC

	if show:
		plt.plot(roc_x, roc_y)
		plt.plot([0,1],[0,1])
		plt.axis("equal")
		plt.title('AUC = '+str(AUC))
		plt.grid(color='b' , linewidth='0.3' ,linestyle='--')
		plt.show()
	return AUC

def ACC(score, y, show=False):
	POSITIVE = y.count(+1)
	NEGATIVE = y.count(-1)            # WARNNING: WHAT ARE THE LABELS ?

	TP = 0
	TN = 0
	# need (score,y) to be sorted
	for (i, s) in enumerate(score):
		if y[i]==+1 and s>=0.5:
			TP = TP + 1
		if y[i]==-1 and s <0.5:                  # WARNNING: WHAT ARE THE LABELS ?
			TN = TN + 1

	#print 'TP = ',TP, ', TN = ',TN,
	ACC = float(TN + TP)/len(y)
	return ACC

# used for the input range of sigmoid
def limit(inputx):
	#return inputx
	if inputx > 125 :
		return 25
	if inputx < -125 :
		return -25;
	return inputx


class MonotonicExponentialLR:
    def __init__(self, max_lr, min_lr, total_steps, gamma, last_epoch=-1):
        self.max_lr = max_lr
        self.min_lr = min_lr
        self.total_steps = total_steps
        self.gamma = gamma
        self.current_step = 0
        self.last_epoch = last_epoch

    def step(self):
        if self.last_epoch > self.total_steps:
            lr = self.min_lr
        else:
            lr = self.max_lr - (self.max_lr - self.min_lr) * (self.current_step / self.total_steps)**self.gamma
            self.current_step += 1
            #lr = max(lr, self.min_lr)
            if lr < self.min_lr:
                raise RuntimeError("lr < self.min_lr")
        return lr



# Stage 1.
#     Step 1. Extract test data from a csv file
with open('MNIST_test.txt','r') as csvfile:
#with open('Credit_test.csv','r') as csvfile:
	reader = csv.reader(csvfile)
	next(reader)  # Skip the first row # leave behind the first row
	testdata = []
	for row in reader:
		# reader.next() return a string
		row = [float(x) for x in row]
		testdata.append(row)
csvfile.close()
#     Step 4. Extract testX and testY from testdata
testX = [[1]+row[1:] for row in testdata[:]]
for colidx in range(len(testX[0])):
	colmax = testX[0][colidx]
	colmin = testX[0][colidx]
	for (rowidx, row) in enumerate(testX):
		if row[colidx] >= colmax :
			colmax = row[colidx]
		if row[colidx] <= colmin :
			colmin = row[colidx]
	for (rowidx, row) in enumerate(testX):
		if (colmax - colmin) < epsilon:
			if colmin <= 0:
				row[colidx] = 0
			if colmax >= 1:
				row[colidx] = 1
		else:
			row[colidx] = float(row[colidx] - colmin) / (colmax - colmin)
testY = [int(row[0]) for row in testdata[:]]
# turn y{+0,+1} to y{-1,+1}
testY = [2*y-1 for y in testY]    # DONT FORGET THAT THE IDASH DATASET IS DIFFERENT FROM THE MNIST DATASET!

#     Step 1. Extract train data from a csv file
with open('MNIST_train.txt','r') as csvfile:
#with open('Credit_train.csv','r') as csvfile:
	reader = csv.reader(csvfile)
	next(reader)  # Skip the first row# leave behind the first row
	data = []
	for row in reader:
		# reader.next() return a string
		row = [float(x) for x in row]
		data.append(row)
csvfile.close()
#     Step 2. Extract X and Y from data
X = [[1]+row[1:] for row in data[:]]
for colidx in range(len(X[0])):
	colmax = X[0][colidx]
	colmin = X[0][colidx]
	for (rowidx, row) in enumerate(X):
		if row[colidx] >= colmax :
			colmax = row[colidx]
		if row[colidx] <= colmin :
			colmin = row[colidx]
	for (rowidx, row) in enumerate(X):
		if (colmax - colmin) < epsilon:
			if colmin <= 0:
				row[colidx] = 0
			if colmax >= 1:
				row[colidx] = 1
		else:
			row[colidx] = float(row[colidx] - colmin) / (colmax - colmin)
Y = [int(row[0]) for row in data[:]]
# turn y{+0,+1} to y{-1,+1}
Y = [2*y-1 for y in Y]    # DONT FORGET THAT THE IDASH DATASET IS DIFFERENT FROM THE MNIST DATASET!
MX = np.matrix(X)
MY = np.matrix(Y)


allMB_inv = np.matrix(np.eye(MX.shape[1]))
for idx in range(MX.shape[1]):
	allMB_inv[idx,idx] = 1.0 / ( (+.25)*MX.T.dot( MX.sum(axis=1) )[idx, 0]  + epsilon )

#should shuffle [Y,X] together in the Iteration Processes!
'''
Z = zip(Y,X)
random.shuffle(Z)
#should shuffle [Y,X] together!
X = [item[1] for item in Z]
Y = [item[0] for item in Z]
'''


batchsize = 1024  #   32   64   128   256   512   1024


Xminbatches = []
idx=0
while True:
	if idx+batchsize > len(X): break
	batch=[]
	for i in range(idx,idx+batchsize):
		batch.append(X[i])
	Xminbatches.append(batch)
	idx += batchsize
if len(X)%batchsize != 0:
	batch=[]
	for i in range(idx, len(X)):
		batch.append(X[i])
	Xminbatches.append(batch)
print('len(X) = ', len(X))
print('batchsize = ', batchsize)
print('len(X)%batchsize = ', len(X) % batchsize)
print('Xminbatches[-1]', Xminbatches[-1])
#print 'Xminbatches'
Yminbatches = []
idx=0
while True:
	if idx+batchsize > len(Y): break
	batch=[]
	for i in range(idx,idx+batchsize):
		batch.append(Y[i])
	Yminbatches.append(batch)
	idx += batchsize
if len(Y)%batchsize != 0:
	batch=[]
	for i in range(idx, len(Y)):
		batch.append(Y[i])
	Yminbatches.append(batch)
#print 'Yminbatches[0]', Yminbatches[0]
#print 'Yminbatches[-1]', Yminbatches[-1]
print('len(Yminbatches[-1]) = ', len(Yminbatches[-1]))








hlambda = lambda x:1.0/(1+exp(-x))
#y = 0.5 + 0.15012.*x - 0.001593.*x.^3;
#hlambda = lambda x:5.0000e-01  +  0.15012*x  -  0.001593*pow(x,3)
#z = 0.5 + 0.0843.*x - 0.0002.*x.^3;
#hlambda = lambda x:5.0000e-01  +  0.0843*x  -  0.0002*pow(x,3)




Epoch_Number = 3

#   scheduler = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)
#   learning rate = max_lr * (max_lr / min_lr) ** ( -current_step / (total_steps * gamma) )
# A : initial_learning_rate
# iterations : current_iteration


#baselineHanLR = 0.01 # for Financial (Credit dataset)
#min_lr = 1.0
#total_steps = Epoch_Number * len(Xminbatches)
#gamma=   2.5
#max_lr=2.0    #最佳0.800533689126084 			 74
#DataSet = 'Credit' +'_CLR[' + str(min_lr) + '-' + str(max_lr) + ']'


baselineHanLR = 1.00 # for MNIST dataset
min_lr = 1.0
total_steps = Epoch_Number * len(Xminbatches)
gamma=    2.5
max_lr=2.0   #最佳 0.9662298387096774 			 19-th      #max_lr=3.2
DataSet = 'MNIST' +'_CLR[' + str(min_lr) + '-' + str(max_lr) + ']'



RandomList = []
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		RandomList.append(it)
		#RandomList.append(random.randint(0, len(Xminbatches)-1 ))

'''
-------------------------------------------------------------------------------------------
---------------------  NAG for min-batch with Han's Learning-Rate Setting -----------------
-------------------------------------------------------------------------------------------
------------------------------ Nesterov Accelerated Gradient ------------------------------
-------------------------------------------------------------------------------------------
'''
# Stage 2.
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)


#     Step 2. Initialize Weight Vector (n x 1)
# Setting the initial weight to 1 leads to a large input to sigmoid function,
# which would cause a big problem to this algorithm when using polynomial
# to substitute the sigmoid function. So, it is a good choice to set w = 0.

# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
NAG_testMLE = []
NAG_testAUC = []
NAG_testACC = []
NAG_trainMLE = []
NAG_trainAUC = []
NAG_trainACC = []

alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0

# Stage 3.
#     Start the Gradient Descent algorithm
#     Note: h(x) = Prob(y=+1|x) = 1/(1+exp(-W.T*x))
#           1-h(x)=Prob(y=-1|x) = 1/(1+exp(+W.T*x))
#                  Prob(y= I|x) = 1/(1+exp(-I*W.T*x))
#           grad = [Y@(1 - sigm(yWTx))]T * X
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		#print(en + 1, '-th epoch :: ', end="")


		batchidx = RandomList[en * len(Xminbatches) + it]
		#Xbatch = Xminbatches[batchidx]
		Xbatch = Xminbatches[it]


		eta = (1 - alpha0) / alpha1


		#gamma = 1.0/len(Xbatch)/(1 + en*len(Xminbatches) + it)
		gamma = baselineHanLR#/len(Xbatch)
		#gamma = 1.0/(1 + iter + i)/len(Xminbatches[0])
		#gamma = 1.0/(1 + iter*batchsize + i)

		#Ybatch = Yminbatches[batchidx]
		Ybatch = Yminbatches[it]
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		#print("\nThe Inputs to 1-Sigmoid of the ", it, "-th batch:")
		for idx in range(len(Ybatch)):

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]));#print("{:.6f}".format(h), end="\t")


			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		Mg = MXbatch.T * Myhypothesis
		#if it != 12: continue
		#print(Xbatch)
		#sys.exit("程序提前结束")


		# return a column vector whose each element is the sum of each row of MX
		mx = MXbatch.sum(axis=1)
		mxtmx = MXbatch.T.dot(mx)
		MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
		for idx in range(mxtmx.shape[0]):
			MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )

		#MG = MB_inv * Mg
		# should be 'plus', 'cause to compute the MLE
		#MtmpW = MV + (1.0 + gamma) * MG
		MtmpW = MV + gamma * Mg
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW


	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAG_trainMLE.append(loglikelihood)

		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAG_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		print('Han ', it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY))
		NAG_testAUC.append(ROCAUC(hxlist, testY))
		NAG_testACC.append(ACC(hxlist, testY))

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0


'''
-------------------------------------------------------------------------------------------
----------------------------------- end of experiments -----------------------------------
-------------------------------------------------------------------------------------------
'''


'''
-------------------------------------------------------------------------------------------
---------------  Enhanced NAG for mini-batch with MonotonicExponentialLR Setting  ---------------
-------------------------------------------------------------------------------------------
'''
# Stage 2.
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)


#     Step 2. Initialize Weight Vector (n x 1)
# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
NAGQG_minibatch_testMLE = []
NAGQG_minibatch_testAUC = []
NAGQG_minibatch_testACC = []
NAGQG_minibatch_trainMLE = []
NAGQG_minibatch_trainAUC = []
NAGQG_minibatch_trainACC = []

alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0

melr = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		#print(en + 1, '-th epoch :: ', end="")


		batchidx = RandomList[en * len(Xminbatches) + it]
		#Xbatch = Xminbatches[batchidx]
		Xbatch = Xminbatches[it]


		eta = (1 - alpha0) / alpha1

		lr = melr.step();


		#Ybatch = Yminbatches[batchidx]
		Ybatch = Yminbatches[it]
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		#print("\nThe Inputs to 1-Sigmoid of the ", it, "-th batch:")
		for idx in range(len(Ybatch)):

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]));#print("{:.6f}".format(h), end="\t")


			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		Mg = MXbatch.T * Myhypothesis
		#if it != 12: continue
		#print(Xbatch)
		#sys.exit("程序提前结束")


		# return a column vector whose each element is the sum of each row of MX
		mx = MXbatch.sum(axis=1)
		mxtmx = MXbatch.T.dot(mx)
		MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
		for idx in range(mxtmx.shape[0]):
			MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )


		MG = MB_inv * Mg;
		# should be 'plus', 'cause to compute the MLE
		MtmpW = MV + lr * MG
		#MtmpW = MV + lr * MG
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW;


	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_minibatch_trainMLE.append(loglikelihood)

		newhypothesis = []
		for idx in range(len(Y)):
			hx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print('step_size=', step_size, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))
		NAGQG_minibatch_trainAUC.append(ROCAUC(hxlist, Y))
		NAGQG_minibatch_trainACC.append(ACC(hxlist, Y))



		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_minibatch_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		print('Mini-Batch ', it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY))
		NAGQG_minibatch_testAUC.append(ROCAUC(hxlist, testY))
		NAGQG_minibatch_testACC.append(ACC(hxlist, testY));#print("MV :\n",MV);#sys.exit("程序提前结束")

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0; #print("The Weight: ", MV)
	#sys.exit("程序提前结束")

'''
-------------------------------------------------------------------------------------------
---------------  Enhanced NAG for full-batch with ExpLR Setting: step_size=2.  ---------------
-------------------------------------------------------------------------------------------
'''
# Stage 2.
#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
MX = np.matrix(X)

# return a column vector whose each element is the sum of each row of MX
mx = MX.sum(axis=1)
# return a column vector whose each element is the sum of each row of (X.T * X)
mxtmx = MX.T.dot(mx)


#     Step 2. Initialize Weight Vector (n x 1)
# [[0]... to make MW a column vector(matrix)
V = [[0.0] for x in range(mxtmx.shape[0])]
W = [[0.0] for x in range(mxtmx.shape[0])]
MV = np.matrix(V)
MW = np.matrix(W)

#     Step 2. Set the Maximum Iteration and Record each cost function
NAGQG_fullbatch_testMLE = []
NAGQG_fullbatch_testAUC = []
NAGQG_fullbatch_testACC = []
NAGQG_fullbatch_trainMLE = []
NAGQG_fullbatch_trainAUC = []
NAGQG_fullbatch_trainACC = []

alpha0 = 0.01
alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0

melr = MonotonicExponentialLR(max_lr, min_lr, total_steps, gamma)
for en in range(Epoch_Number):
	for it in range(len(Xminbatches)):
		print(en + 1, '-th iter :: ', end="")

		#batchidx = RandomList[en * len(Xminbatches) + it]
		Xbatch = np.matrix(X)


		eta = (1 - alpha0) / alpha1

		lr = melr.step()


		Ybatch = Y
		#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
		# W.T * X
		MXbatch = np.matrix(Xbatch)
		MXbatchV = MXbatch * MV
		# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
		yhypothesis = []
		for idx in range(len(Ybatch)):

			# hlambda(): the polynomial function to substitute the Sigmoid function
			h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

			yhypothesis.append([h*Ybatch[idx]])

		Myhypothesis = np.matrix(yhypothesis)
		Mg = MXbatch.T * Myhypothesis


		# return a column vector whose each element is the sum of each row of MX
		mx = MXbatch.sum(axis=1)
		mxtmx = MXbatch.T.dot(mx)
		MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
		for idx in range(mxtmx.shape[0]):
			MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )


		MG = allMB_inv * Mg
		# should be 'plus', 'cause to compute the MLE
		MtmpW = MV + lr * MG
		#MtmpW = MV + lr * MG
		MV = (1.0-eta)*MtmpW + (eta)*MW
		MW = MtmpW


	#     Step 4. Calculate the cost function using Maximum likelihood Estimation
		# log-likelihood
		newMtrainXV = MX * MV
		loghx = []
		for idx in range(len(Y)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_fullbatch_trainMLE.append(loglikelihood)

		newhypothesis = []
		for idx in range(len(Y)):
			hx = 1.0/(1+exp(limit(-newMtrainXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		#print('step_size=', step_size, ' ', it, '-th AUC : ', ROCAUC(hxlist, Y), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, Y))
		NAGQG_fullbatch_trainAUC.append(ROCAUC(hxlist, Y))
		NAGQG_fullbatch_trainACC.append(ACC(hxlist, Y))


		MtestX = np.matrix(testX)
		newMtestXV = MtestX * MV
		loghx = []
		for idx in range(len(testY)):
			# WARNING: iff y in {-1,+1}
			loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
			loghx.append(loghxi)
		loglikelihood = sum(loghx)
		NAGQG_fullbatch_testMLE.append(loglikelihood)


		# BE CAREFULL WITH INPUT LABELS!
		newhypothesis = []
		for idx in range(len(testY)):
			hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
			newhypothesis.append(hx)
		hxlist = [ hx for hx in newhypothesis ]
		print('Full-Batch ', it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY))
		NAGQG_fullbatch_testAUC.append(ROCAUC(hxlist, testY))
		NAGQG_fullbatch_testACC.append(ACC(hxlist, testY))

		alpha0 = alpha1
		alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0






label = [ 'BaseLine:Han', 'MyMiniBatch', 'MyFullBatch']
plt.plot(range(len(NAG_trainMLE)), NAG_trainMLE, 'o--g')
plt.plot(range(len(NAGQG_minibatch_trainMLE)), NAGQG_minibatch_trainMLE, 'v--b')
plt.plot(range(len(NAGQG_fullbatch_trainMLE)), NAGQG_fullbatch_trainMLE, 'x--g')
#plt.axis("equal")
plt.title('Train MLE')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
plt.savefig(DataSet   + '_gamma=' + str(gamma) + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +"TrainMLE.png")
#plt.close()
# -- Iterations -- stepsize1 -- stepsize2 -- ...
filePath = DataSet   + '_gamma=' + str(gamma) + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +"TrainMLE.csv"
PythonExperiment =      open(filePath,      'w')
PythonExperiment =      open(filePath,      'a+b')
PythonExperiment.write('Iterations'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize1'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize2'.encode('utf-8'));
PythonExperiment.write("\n".encode('utf-8'));
for (idx, ele) in enumerate(NAGQG_minibatch_trainMLE):
	PythonExperiment.write(str(idx).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_minibatch_trainMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_fullbatch_trainMLE[idx]).encode('utf-8'));
	PythonExperiment.write("\n".encode('utf-8'));
PythonExperiment.close();


plt.plot(range(len(NAG_trainAUC)), NAG_trainAUC, 'o--g')
plt.plot(range(len(NAGQG_minibatch_trainAUC)), NAGQG_minibatch_trainAUC, 'v--b')
plt.plot(range(len(NAGQG_fullbatch_trainAUC)), NAGQG_fullbatch_trainAUC, 'x--g')
#plt.axis("equal")
plt.title('Train AUC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
plt.savefig(DataSet   + '_gamma=' + str(gamma) + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +"TrainAUC.png")
#plt.close()
# -- Iterations -- stepsize1 -- stepsize2 -- ...
filePath = DataSet   + '_gamma=' + str(gamma) + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +"TrainAUC.csv";
PythonExperiment =      open(filePath,      'w')
PythonExperiment =      open(filePath,      'a+b')
PythonExperiment.write('Iterations'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize1'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize2'.encode('utf-8'));
PythonExperiment.write("\n".encode('utf-8'));
for (idx, ele) in enumerate(NAGQG_minibatch_trainAUC):
	PythonExperiment.write(str(idx).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_minibatch_trainAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_fullbatch_trainAUC[idx]).encode('utf-8'));
	PythonExperiment.write("\n".encode('utf-8'));
PythonExperiment.close();


plt.plot(range(len(NAG_trainACC)), NAG_trainACC, 'o--g')
plt.plot(range(len(NAGQG_minibatch_trainACC)), NAGQG_minibatch_trainACC, 'v--b')
plt.plot(range(len(NAGQG_fullbatch_trainACC)), NAGQG_fullbatch_trainACC, 'x--g')
#plt.axis("equal")
plt.title('Train ACC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
plt.savefig(DataSet   + '_gamma=' + str(gamma) + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +"TrainACC.png")
#plt.close()
# -- Iterations -- stepsize1 -- stepsize2 -- ...
filePath = DataSet   + '_gamma=' + str(gamma) + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +"TrainACC.csv";
PythonExperiment =      open(filePath,      'w')
PythonExperiment =      open(filePath,      'a+b')
PythonExperiment.write('Iterations'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize1'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize2'.encode('utf-8'));
PythonExperiment.write("\n".encode('utf-8'));
for (idx, ele) in enumerate(NAGQG_minibatch_trainACC):
	PythonExperiment.write(str(idx).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_minibatch_trainACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_fullbatch_trainACC[idx]).encode('utf-8'));
	PythonExperiment.write("\n".encode('utf-8'));
PythonExperiment.close();


plt.plot(range(len(NAG_testMLE)), NAG_testMLE, 'o--g')
plt.plot(range(len(NAGQG_minibatch_testMLE)), NAGQG_minibatch_testMLE, 'v--b')
plt.plot(range(len(NAGQG_fullbatch_testMLE)), NAGQG_fullbatch_testMLE, 'x--g')
#plt.axis("equal")
plt.title('Test MLE')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
plt.savefig(DataSet   + '_gamma=' + str(gamma) + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +"TestMLE.png")
#plt.close()
# -- Iterations -- stepsize1 -- stepsize2 -- ...
filePath = DataSet   + '_gamma=' + str(gamma) + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +"TestMLE.csv";
PythonExperiment =      open(filePath,      'w')
PythonExperiment =      open(filePath,      'a+b')
PythonExperiment.write('Iterations'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize1'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize2'.encode('utf-8'));
PythonExperiment.write("\n".encode('utf-8'));
for (idx, ele) in enumerate(NAGQG_minibatch_testMLE):
	PythonExperiment.write(str(idx).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_minibatch_testMLE[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_fullbatch_testMLE[idx]).encode('utf-8'));
	PythonExperiment.write("\n".encode('utf-8'));
PythonExperiment.close();



plt.plot(range(len(NAG_testAUC)), NAG_testAUC, 'o--g')
plt.plot(range(len(NAGQG_minibatch_testAUC)), NAGQG_minibatch_testAUC, 'v--b')
plt.plot(range(len(NAGQG_fullbatch_testAUC)), NAGQG_fullbatch_testAUC, 'x--g')
#plt.axis("equal")
plt.title('Test AUC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
plt.savefig(DataSet   + '_gamma=' + str(gamma) + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +"TestAUC.png")
#plt.close()
# -- Iterations -- stepsize1 -- stepsize2 -- ...
filePath = DataSet   + '_gamma=' + str(gamma) + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +"TestAUC.csv";
PythonExperiment =      open(filePath,      'w')
PythonExperiment =      open(filePath,      'a+b')
PythonExperiment.write('Iterations'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize1'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize2'.encode('utf-8'));
PythonExperiment.write("\n".encode('utf-8'));
for (idx, ele) in enumerate(NAGQG_minibatch_testAUC):
	PythonExperiment.write(str(idx).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_minibatch_testAUC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_fullbatch_testAUC[idx]).encode('utf-8'));
	PythonExperiment.write("\n".encode('utf-8'));
PythonExperiment.close();



plt.plot(range(len(NAG_testACC)), NAG_testACC, 'o--g')
plt.plot(range(len(NAGQG_minibatch_testACC)), NAGQG_minibatch_testACC, 'v--b')
plt.plot(range(len(NAGQG_fullbatch_testACC)), NAGQG_fullbatch_testACC, 'x--g')
#plt.axis("equal")
plt.title('Test ACC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
plt.savefig(DataSet   + '_gamma=' + str(gamma) + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number) +"TestACC.png")
#plt.close()
# -- Iterations -- stepsize1 -- stepsize2 -- ...
filePath = DataSet   + '_gamma=' + str(gamma) + 'batchsize=' + str(batchsize) + 'epochnumbe=' + str(Epoch_Number)  +"TestACC.csv";
PythonExperiment =      open(filePath,      'w')
PythonExperiment =      open(filePath,      'a+b')
PythonExperiment.write('Iterations'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize1'.encode('utf-8'));
PythonExperiment.write(','.encode('utf-8'));
PythonExperiment.write('stepsize2'.encode('utf-8'));
PythonExperiment.write("\n".encode('utf-8'));
for (idx, ele) in enumerate(NAGQG_minibatch_testACC):
	PythonExperiment.write(str(idx).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_minibatch_testACC[idx]).encode('utf-8'));
	PythonExperiment.write(','.encode('utf-8'));
	PythonExperiment.write(str(NAGQG_fullbatch_testACC[idx]).encode('utf-8'));
	PythonExperiment.write("\n".encode('utf-8'));
PythonExperiment.close();



plt.plot(range(len(NAG_testACC[:])), NAG_testACC[:], 'o--g')
#plt.axis("equal")
plt.title('NAG Test ACC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.close()



plt.plot(range(len(NAGQG_minibatch_testACC[5:])), NAGQG_minibatch_testACC[5:], 'v--b')
#plt.axis("equal")
plt.title('minibatch Test ACC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.close()


plt.plot(range(len(NAGQG_fullbatch_testACC)), NAGQG_fullbatch_testACC, 'x--g')
#plt.axis("equal")
plt.title('fullbatchTest ACC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.close()



print(max(  NAG_testACC  ), "\t\t\t", NAG_testACC.index(max(  NAG_testACC  ))     )
print(max(  NAGQG_minibatch_testACC  ), "\t\t\t", NAGQG_minibatch_testACC.index(max(  NAGQG_minibatch_testACC  ))     )
print(max(  NAGQG_fullbatch_testACC  ), "\t\t\t", NAGQG_fullbatch_testACC.index(max(  NAGQG_fullbatch_testACC  ))     )

==> Section_3.2_Experiment__for_Mini-Batch_20240809_PythonExperimentsTechnicalDetails_NAG_vs._NAGQG_Compute_the_inverse_of_B_for_each_mini-batch.py <==
# coding=utf8
# 2019-12-04 09:43 a.m. GMT +08：00
'''
+++++++++++++++++++++++++++++++++++++++++++++++++++++
+       NumPy version 1.10.2    Python 2.7.11       +
+++++++++++++++++++++++++++++++++++++++++++++++++++++
'''
import os
import math
import time
import random

from copy import deepcopy
from math import log, exp, pow, sqrt

import matplotlib
#matplotlib.use('pdf')
import matplotlib.pyplot as plt
import numpy as np
np.set_printoptions(suppress=True)
# The ROC curve is constructed by plotting the (X=FPR, Y=TPR) pairs for each possible value
# of the threshold. By computing the TPR and FPR for varying thresholds in [0,1], we can construct
# the receiver operating characteristic curve or ROC-curve.
#     +--------------------------------------- actual class --------------------------+
#     +-----------------------              -1               +1 ----------------------+
#     +------------- predicted  -1   true negative (TN) false negative (FN) ----------+
#     +-------------     class  +1   false positive(FP) true positive (TP)  ----------+
#     +-------------------------------------------------------------------------------+
#     +------------- X = FPR = #FP/(#FP + #TN) ---- Y = TPR = #TP/(#TP + #FN) --------+
#     +-------------------------------------------------------------------------------+
#            X:实际负类中预测结果(正类)出错的比例       Y:实际正类中预测结果(正类)的比例
# -----------------------------------------------------------------------------------------
# Calculate the ROC-curve and the value of AUC
# INPUT: score = [0.9, 0.8, 0.7, 0.6, 0.55, 0.54, 0.53, 0.52, 0.51, 0.505, 0.4, ... ]
#        y = [1,1,0, 1, 1, 1, 0, 0, 1, 0, 1,0, 1, 0, 0, 0, 1 , 0, 1, 0]
# WARNNING: WHAT ARE THE LABELS ? {-0, +1} or {-1, +1}
def ROCAUC(score, y, show=False):
	z = list(zip(score, y))
	z.sort()
	score = [ x[0] for x in z ]
	y = [ x[1] for x in z ]

	# score is already in order
	thr = score

	POSITIVE = y.count(+1)
	NEGATIVE = y.count(-1)            # WARNNING: WHAT ARE THE LABELS ?
	roc_x = [1]
	roc_y = [1]
	FN = 0
	TN = 0
	# need (score,y) to be sorted
	for (i, T) in enumerate(thr):
		if y[i]==+1:
			FN = FN + 1
		if y[i]==-1:                  # WARNNING: WHAT ARE THE LABELS ?
			TN = TN + 1
		roc_x.append(1-TN/float(NEGATIVE))
		roc_y.append(1-FN/float(POSITIVE))
	z = list(zip(roc_x, roc_y))
	z.sort()
	roc_x = [ x[0] for x in z ]
	roc_y = [ x[1] for x in z ]
	#print( zip(roc_x,roc_y)

	AUC = 0.0
	prex = roc_x[0]
	for (i, x) in enumerate(roc_x):
		AUC += (x-prex)*roc_y[i]
		prex = x
	#print( AUC

	if show:
		plt.plot(roc_x, roc_y)
		plt.plot([0,1],[0,1])
		plt.axis("equal")
		plt.title('AUC = '+str(AUC))
		plt.grid(color='b' , linewidth='0.3' ,linestyle='--')
		plt.show()
	return AUC

def ACC(score, y, show=False):
	POSITIVE = y.count(+1)
	NEGATIVE = y.count(-1)            # WARNNING: WHAT ARE THE LABELS ?

	TP = 0
	TN = 0
	# need (score,y) to be sorted
	for (i, s) in enumerate(score):
		if y[i]==+1 and s>=0.5:
			TP = TP + 1
		if y[i]==-1 and s <0.5:                  # WARNNING: WHAT ARE THE LABELS ?
			TN = TN + 1

	#print( 'TP = ',TP, ', TN = ',TN,
	ACC = float(TN + TP)/len(y)
	return ACC


# used for the input range of sigmoid
def limit(inputx):
	#return inputx
	if inputx > 25 :
		return 25
	if inputx < -25 :
		return -25;
	return inputx





epsilon = 1e-10

Epoch_Number = 4

####################### MNIST ########################
batchsize = 1024
learningrate = 1.0
###############################################


####################### Credit ########################
#batchsize = 512
#learningrate = 0.01
###############################################

RepeatNum = 10

hlambda = lambda x:1.0/(1+exp(-x))
#hlambda = lambda x:5.0000e-01  +1.7786e-01*x  -3.6943e-03*pow(x,3)  +3.6602e-05*pow(x,5)  -1.2344e-07*pow(x,7)




print( '----------------------------------------------------------------------------------')
print( "------------- Experiment11. Nesterov With .25XTXasG                  -------------")
print( '-------------    Data Set : MNIST                                    -------------')
print( '-------------           X : [[1,x11,x12,...],[1,x21,x22,...],...]    -------------')
print( '-------------           Y : y = {-1, +1}                             -------------')
print( '----------------------------------------------------------------------------------')

import csv

# Stage 1.
#     Step 1. Extract test data from a csv file
with open('MNIST_test.txt','r') as csvfile:
#with open('Credit_test.csv','r') as csvfile:
	reader = csv.reader(csvfile)
	next(reader)  # Skip the first row # leave behind the first row
	testdata = []
	for row in reader:
		# reader.next() return a string
		row = [float(x) for x in row]
		testdata.append(row)
csvfile.close()
#     Step 4. Extract testX and testY from testdata
testX = [[1]+row[1:] for row in testdata[:]]
for colidx in range(len(testX[0])):
	colmax = 0.0
	for (rowidx, row) in enumerate(testX):
		if abs(row[colidx]) >= colmax :
			colmax = abs(row[colidx])
	for (rowidx, row) in enumerate(testX):
		row[colidx] = float(row[colidx]) / (colmax + epsilon)
testY = [int(row[0]) for row in testdata[:]]
# turn y{+0,+1} to y{-1,+1}
testY = [2*y-1 for y in testY]    # DONT FORGET THAT THE IDASH DATASET IS DIFFERENT FROM THE MNIST DATASET!

#     Step 1. Extract train data from a csv file
with open('MNIST_train.txt','r') as csvfile:
#with open('Credit_train.csv','r') as csvfile:
	reader = csv.reader(csvfile)
	next(reader)  # Skip the first row # leave behind the first row
	data = []
	for row in reader:
		# reader.next() return a string
		row = [float(x) for x in row]
		data.append(row)
csvfile.close()
#     Step 2. Extract X and Y from data
X = [[1]+row[1:] for row in data[:]]
for colidx in range(len(X[0])):
	colmax = 0.0
	for (rowidx, row) in enumerate(X):
		if abs(row[colidx]) >= colmax :
			colmax = abs(row[colidx])
	for (rowidx, row) in enumerate(testX):
		row[colidx] = float(row[colidx]) / (colmax + epsilon)
Y = [int(row[0]) for row in data[:]]
# turn y{+0,+1} to y{-1,+1}
Y = [2*y-1 for y in Y]    # DONT FORGET THAT THE IDASH DATASET IS DIFFERENT FROM THE MNIST DATASET!
MX = np.matrix(X)
MY = np.matrix(Y)

#should shuffle [Y,X] together in the Iteration Processes!
'''
Z = zip(Y,X)
random.shuffle(Z)
#should shuffle [Y,X] together!
X = [item[1] for item in Z]
Y = [item[0] for item in Z]
'''

Xminbatches = []
idx=0
while True:
	if idx+batchsize > len(X): break
	batch=[]
	for i in range(idx,idx+batchsize):
		batch.append(X[i])
	Xminbatches.append(batch)
	idx += batchsize
if len(X)%batchsize != 0:
	batch=[]
	for i in range(idx, len(X)):
		batch.append(X[i])
	Xminbatches.append(batch)
print( 'len(X) = ', len(X) )
print( 'batchsize = ', batchsize )
print( 'len(X)%batchsize = ',len(X)%batchsize)
#print( 'Xminbatches[0]', Xminbatches[0])
print( 'Xminbatches[-1]', Xminbatches[-1])
#print( 'Xminbatches')
Yminbatches = []
idx=0
while True:
	if idx+batchsize > len(Y): break
	batch=[]
	for i in range(idx,idx+batchsize):
		batch.append(Y[i])
	Yminbatches.append(batch)
	idx += batchsize
if len(Y)%batchsize != 0:
	batch=[]
	for i in range(idx, len(Y)):
		batch.append(Y[i])
	Yminbatches.append(batch)
#print( 'Yminbatches[0]', Yminbatches[0])
#print( 'Yminbatches[-1]', Yminbatches[-1])
print( 'len(Yminbatches[-1]) = ', len(Yminbatches[-1]) )




NAG_testMLE = [0] * (Epoch_Number*len(Xminbatches))
NAG_testAUC = [0] * (Epoch_Number*len(Xminbatches))
NAG_testACC = [0] * (Epoch_Number*len(Xminbatches))
#NAG_SIGMOID = [0] * (Epoch_Number*len(Xminbatches))
NAG_trainMLE = [0] * (Epoch_Number*len(Xminbatches))
NAG_trainAUC = [0] * (Epoch_Number*len(Xminbatches))
NAG_trainACC = [0] * (Epoch_Number*len(Xminbatches))


NAGQG_testMLE = [0] * (Epoch_Number*len(Xminbatches))
NAGQG_testAUC = [0] * (Epoch_Number*len(Xminbatches))
NAGQG_testACC = [0] * (Epoch_Number*len(Xminbatches))
#NAGQG_SIGMOID = [0] * (Epoch_Number*len(Xminbatches))
NAGQG_trainMLE = [0] * (Epoch_Number*len(Xminbatches))
NAGQG_trainAUC = [0] * (Epoch_Number*len(Xminbatches))
NAGQG_trainACC = [0] * (Epoch_Number*len(Xminbatches))

for repeatnum in range(RepeatNum):
	print(repeatnum)


	RandomList = []
	for en in range(Epoch_Number):
		for it in range(len(Xminbatches)):
			RandomList.append(random.randint(0, len(Xminbatches)-1 ))

	'''
	-------------------------------------------------------------------------------------------
	---------------------  NAG for min-batch with Han's Learning-Rate Setting -----------------
	-------------------------------------------------------------------------------------------
	------------------------------ Nesterov Accelerated Gradient ------------------------------
	-------------------------------------------------------------------------------------------
	'''
	# Stage 2.
	#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
	MX = np.matrix(X)

	# return a column vector whose each element is the sum of each row of MX
	mx = MX.sum(axis=1)
	# return a column vector whose each element is the sum of each row of (X.T * X)
	mxtmx = MX.T.dot(mx)


	#     Step 2. Initialize Weight Vector (n x 1)
	# Setting the initial weight to 1 leads to a large input to sigmoid function,
	# which would cause a big problem to this algorithm when using polynomial
	# to substitute the sigmoid function. So, it is a good choice to set w = 0.

	# [[0]... to make MW a column vector(matrix)
	V = [[0.0] for x in range(mxtmx.shape[0])]
	W = [[0.0] for x in range(mxtmx.shape[0])]
	MV = np.matrix(V)
	MW = np.matrix(W)

	#     Step 2. Set the Maximum Iteration and Record each cost function


	alpha0 = 0.01
	alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0

	# Stage 3.
	#     Start the Gradient Descent algorithm
	#     Note: h(x) = Prob(y=+1|x) = 1/(1+exp(-W.T*x))
	#           1-h(x)=Prob(y=-1|x) = 1/(1+exp(+W.T*x))
	#                  Prob(y= I|x) = 1/(1+exp(-I*W.T*x))
	#           grad = [Y@(1 - sigm(yWTx))]T * X
	for en in range(Epoch_Number):
		curSigmoidInput = []


		for it in range(len(Xminbatches)):
			print( en+1, '-th epoch :: ',   end='' )
			orignidx = en * len(Xminbatches) + it
			batchidx = RandomList[en * len(Xminbatches) + it]
			Xbatch = Xminbatches[batchidx]


			eta = (1 - alpha0) / alpha1



			gamma = learningrate/batchsize


			Ybatch = Yminbatches[batchidx]
			#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
			# W.T * X
			MXbatch = np.matrix(Xbatch)
			MXbatchV = MXbatch * MV
			# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
			yhypothesis = []
			for idx in range(len(Ybatch)):

				curSigmoidInput.append(Ybatch[idx]*MXbatchV.A[idx][0])

				# hlambda(): the polynomial function to substitute the Sigmoid function
				h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

				yhypothesis.append([h*Ybatch[idx]])

			Myhypothesis = np.matrix(yhypothesis)
			# g = [Y@(1 - sigm(yWTx))]T * X
			# maybe should put the 1/m only before the alpha
			#Mg = 1.0/len(Xbatch) * MXbatch.T * Myhypothesis
			Mg = MXbatch.T * Myhypothesis


			#MG = MB_inv * Mg
			# should be 'plus', 'cause to compute the MLE
			MtmpW = MV + gamma * Mg
			MV = (1.0-eta)*MtmpW + (eta)*MW
			MW = MtmpW


			#NAG_SIGMOID[orignidx] += curSigmoidInput  * 1./RepeatNum

		#     Step 4. Calculate the cost function using Maximum likelihood Estimation
			# log-likelihood
			newMtrainXV = MX * MV
			loghx = []
			for idx in range(len(Y)):
				# WARNING: iff y in {-1,+1}
				loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
				loghx.append(loghxi)
			loglikelihood = sum(loghx)
			NAG_trainMLE[orignidx] += loglikelihood  * 1./RepeatNum

			MtestX = np.matrix(testX)
			newMtestXV = MtestX * MV
			loghx = []
			for idx in range(len(testY)):
				# WARNING: iff y in {-1,+1}
				loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
				loghx.append(loghxi)
			loglikelihood = sum(loghx)
			NAG_testMLE[orignidx] += loglikelihood  * 1./RepeatNum


			# BE CAREFULL WITH INPUT LABELS!
			newhypothesis = []
			for idx in range(len(testY)):
				hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
				newhypothesis.append(hx)
			hxlist = [ hx for hx in newhypothesis ]
			print( it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY) )
			NAG_testAUC[orignidx] += ROCAUC(hxlist, testY)  * 1./RepeatNum
			NAG_testACC[orignidx] += ACC(hxlist, testY)  * 1./RepeatNum

			alpha0 = alpha1
			alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0


	'''
	-------------------------------------------------------------------------------------------
	----------------------------------- end of experiments -----------------------------------
	-------------------------------------------------------------------------------------------
	'''
	'''
	-------------------------------------------------------------------------------------------
	----------------  Enhanced NAG for min-batch with Han's Learning-Rate Setting -------------
	-------------------------------------------------------------------------------------------
	------------------------------ Nesterov Accelerated Gradient ------------------------------
	-------------------------------------------------------------------------------------------
	'''
	# Stage 2.
	#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
	MX = np.matrix(X)

	# return a column vector whose each element is the sum of each row of MX
	mx = MX.sum(axis=1)
	# return a column vector whose each element is the sum of each row of (X.T * X)
	mxtmx = MX.T.dot(mx)


	#     Step 2. Initialize Weight Vector (n x 1)
	# Setting the initial weight to 1 leads to a large input to sigmoid function,
	# which would cause a big problem to this algorithm when using polynomial
	# to substitute the sigmoid function. So, it is a good choice to set w = 0.

	# [[0]... to make MW a column vector(matrix)
	V = [[0.0] for x in range(mxtmx.shape[0])]
	W = [[0.0] for x in range(mxtmx.shape[0])]
	MV = np.matrix(V)
	MW = np.matrix(W)

	#     Step 2. Set the Maximum Iteration and Record each cost function


	alpha0 = 0.01
	alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0

	# Stage 3.
	#     Start the Gradient Descent algorithm
	#     Note: h(x) = Prob(y=+1|x) = 1/(1+exp(-W.T*x))
	#           1-h(x)=Prob(y=-1|x) = 1/(1+exp(+W.T*x))
	#                  Prob(y= I|x) = 1/(1+exp(-I*W.T*x))
	#           grad = [Y@(1 - sigm(yWTx))]T * X
	for en in range(Epoch_Number):
		curSigmoidInput = []

		for it in range(len(Xminbatches)):
			print( en+1, '-th epoch :: ', end='' )
			orignidx = en * len(Xminbatches) + it
			batchidx = RandomList[en * len(Xminbatches) + it]
			Xbatch = Xminbatches[batchidx]


			eta = (1 - alpha0) / alpha1


			gamma = learningrate/batchsize


			Ybatch = Yminbatches[batchidx]
			#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
			# W.T * X
			MXbatch = np.matrix(Xbatch)
			MXbatchV = MXbatch * MV
			# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
			yhypothesis = []
			for idx in range(len(Ybatch)):

				curSigmoidInput.append(Ybatch[idx]*MXbatchV.A[idx][0])

				# hlambda(): the polynomial function to substitute the Sigmoid function
				h = 1 - hlambda(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

				yhypothesis.append([h*Ybatch[idx]])

			Myhypothesis = np.matrix(yhypothesis)
			# g = [Y@(1 - sigm(yWTx))]T * X
			# maybe should put the 1/m only before the alpha
			#Mg = 1.0/len(Xbatch) * MXbatch.T * Myhypothesis
			Mg = MXbatch.T * Myhypothesis


			# return a column vector whose each element is the sum of each row of MX
			mx = np.abs(MXbatch).sum(axis=1)
			mxtmx = MXbatch.T.dot(mx)

			mxtmx = np.abs(mxtmx)

			MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
			for idx in range(mxtmx.shape[0]):
				MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )
			MG = MB_inv * Mg


			# should be 'plus', 'cause to compute the MLE
			MtmpW = MV + (1.0 + gamma) * MG
			#MtmpW = MV + gamma * MG
			MV = (1.0-eta)*MtmpW + (eta)*MW
			MW = MtmpW


			#NAGQG_SIGMOID[orignidx] += 1./RepeatNum  * curSigmoidInput
		#     Step 4. Calculate the cost function using Maximum likelihood Estimation
			# log-likelihood
			newMtrainXV = MX * MV
			loghx = []
			for idx in range(len(Y)):
				# WARNING: iff y in {-1,+1}
				loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
				loghx.append(loghxi)
			loglikelihood = sum(loghx)
			NAGQG_trainMLE[orignidx] += 1./RepeatNum  * loglikelihood

			MtestX = np.matrix(testX)
			newMtestXV = MtestX * MV
			loghx = []
			for idx in range(len(testY)):
				# WARNING: iff y in {-1,+1}
				loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
				loghx.append(loghxi)
			loglikelihood = sum(loghx)
			NAGQG_testMLE[orignidx] += 1./RepeatNum  * loglikelihood


			# BE CAREFULL WITH INPUT LABELS!
			newhypothesis = []
			for idx in range(len(testY)):
				hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
				newhypothesis.append(hx)
			hxlist = [ hx for hx in newhypothesis ]
			print( it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY) )
			NAGQG_testAUC[orignidx] += 1./RepeatNum  * ROCAUC(hxlist, testY)
			NAGQG_testACC[orignidx] += 1./RepeatNum  * ACC(hxlist, testY)

			alpha0 = alpha1
			alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0


	'''
	-------------------------------------------------------------------------------------------
	----------------------------------- end of experiments -----------------------------------
	-------------------------------------------------------------------------------------------
	'''



label = [ 'NAG Han LR setting', 'NAGQG Han LR setting' ]
plt.plot(range(len(NAG_testMLE)), NAG_testMLE, 'v-b')
plt.plot(range(len(NAGQG_testMLE)), NAGQG_testMLE, '^--r')
#plt.axis("equal")
plt.title('Test MLE')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_trainMLE)), NAG_trainMLE, 'v-b')
plt.plot(range(len(NAGQG_trainMLE)), NAGQG_trainMLE, '^--r')
#plt.axis("equal")
plt.title('Train MLE')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_testACC)), NAG_testACC, 'v-b')
plt.plot(range(len(NAGQG_testACC)), NAGQG_testACC, '^--r')
#plt.axis("equal")
plt.title('IMPORANT Test ACC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_testAUC)), NAG_testAUC, 'v-b')
plt.plot(range(len(NAGQG_testAUC)), NAGQG_testAUC, '^--r')
#plt.axis("equal")
plt.title('IMPORANT Test AUC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()


label = [ 'NAG Kim LR setting', 'NAGQG Kim LR setting' ]
plt.plot(range(len(NAG_testMLE)), NAG_testMLE, 'v-b')
plt.plot(range(len(NAGQG_testMLE)), NAGQG_testMLE, '^--r')
#plt.axis("equal")
plt.title('NAG Kim LR setting vs NAGQG Kim LR setting Test MLE')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_testACC)), NAG_testACC, 'v-b')
plt.plot(range(len(NAGQG_testACC)), NAGQG_testACC, '^--r')
#plt.axis("equal")
plt.title('NAG Kim LR setting vs NAGQG Kim LR setting Test ACC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_testAUC)), NAG_testAUC, 'v-b')
plt.plot(range(len(NAGQG_testAUC)), NAGQG_testAUC, '^--r')
#plt.axis("equal")
plt.title('NAG Kim LR setting vs NAGQG Kim LR setting Test AUC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()


plt.plot(range(len(NAG_trainMLE)), NAG_trainMLE, 'v-b')
plt.plot(range(len(NAGQG_trainMLE)), NAGQG_trainMLE, '^--r')
#plt.axis("equal")
plt.title('NAG Kim LR setting vs NAGQG Kim LR setting Train MLE')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()






# -------------- FILE: MLE --------------
# -- Iterations -- NAG -- NAGG --
#filePath = 'PythonExperimentforSection3.2_NAGvs.NAGG_Credit_DatasetNormalizedInto[-1+1]_MLE.csv';
filePath = 'PythonExperimentforSection3.2_NAGvs.NAGG_MNIST_DatasetNormalizedInto[-1+1]_MLE.csv';
PythonExperimentMNIST =      open(filePath,      'w')
#PythonExperimentMNIST =      open(filePath,      'a+b')
PythonExperimentMNIST =      open(filePath,      'a') #python3

PythonExperimentMNIST.write('Iterations');
PythonExperimentMNIST.write(',');
PythonExperimentMNIST.write('NAG');
PythonExperimentMNIST.write(',');
PythonExperimentMNIST.write('NAGG');
PythonExperimentMNIST.write("\n");

for (idx, ele) in enumerate(NAG_trainMLE):
	PythonExperimentMNIST.write(str(idx));
	PythonExperimentMNIST.write(',');
	PythonExperimentMNIST.write(str(NAG_trainMLE[idx]));
	PythonExperimentMNIST.write(',');
	PythonExperimentMNIST.write(str(NAGQG_trainMLE[idx]));
	PythonExperimentMNIST.write("\n");

PythonExperimentMNIST.close();


==> Section_5.2_Experiment_for_Full-Batch_20240809_PythonExperimentsTechnicalDetails_NAGQGRealSigmoid_vs._NAGQGPolySigmoid__Compute_the_inverse_of_B_for_each_mini-batch.py <==
# coding=utf8
# 2019-12-04 09:43 a.m. GMT +08：00
'''
+++++++++++++++++++++++++++++++++++++++++++++++++++++
+       NumPy version 1.10.2    Python 2.7.11       +
+++++++++++++++++++++++++++++++++++++++++++++++++++++
'''
import os
import math
import time
import random

from copy import deepcopy
from math import log, exp, pow, sqrt

import matplotlib
#matplotlib.use('pdf')
import matplotlib.pyplot as plt
import numpy as np
np.set_printoptions(suppress=True)
# The ROC curve is constructed by plotting the (X=FPR, Y=TPR) pairs for each possible value
# of the threshold. By computing the TPR and FPR for varying thresholds in [0,1], we can construct
# the receiver operating characteristic curve or ROC-curve.
#     +--------------------------------------- actual class --------------------------+
#     +-----------------------              -1               +1 ----------------------+
#     +------------- predicted  -1   true negative (TN) false negative (FN) ----------+
#     +-------------     class  +1   false positive(FP) true positive (TP)  ----------+
#     +-------------------------------------------------------------------------------+
#     +------------- X = FPR = #FP/(#FP + #TN) ---- Y = TPR = #TP/(#TP + #FN) --------+
#     +-------------------------------------------------------------------------------+
#            X:实际负类中预测结果(正类)出错的比例       Y:实际正类中预测结果(正类)的比例
# -----------------------------------------------------------------------------------------
# Calculate the ROC-curve and the value of AUC
# INPUT: score = [0.9, 0.8, 0.7, 0.6, 0.55, 0.54, 0.53, 0.52, 0.51, 0.505, 0.4, ... ]
#        y = [1,1,0, 1, 1, 1, 0, 0, 1, 0, 1,0, 1, 0, 0, 0, 1 , 0, 1, 0]
# WARNNING: WHAT ARE THE LABELS ? {-0, +1} or {-1, +1}
def ROCAUC(score, y, show=False):
	z = list(zip(score, y))
	z.sort()
	score = [ x[0] for x in z ]
	y = [ x[1] for x in z ]

	# score is already in order
	thr = score

	POSITIVE = y.count(+1)
	NEGATIVE = y.count(-1)            # WARNNING: WHAT ARE THE LABELS ?
	roc_x = [1]
	roc_y = [1]
	FN = 0
	TN = 0
	# need (score,y) to be sorted
	for (i, T) in enumerate(thr):
		if y[i]==+1:
			FN = FN + 1
		if y[i]==-1:                  # WARNNING: WHAT ARE THE LABELS ?
			TN = TN + 1
		roc_x.append(1-TN/float(NEGATIVE))
		roc_y.append(1-FN/float(POSITIVE))
	z = list(zip(roc_x, roc_y))
	z.sort()
	roc_x = [ x[0] for x in z ]
	roc_y = [ x[1] for x in z ]
	#print( zip(roc_x,roc_y)

	AUC = 0.0
	prex = roc_x[0]
	for (i, x) in enumerate(roc_x):
		AUC += (x-prex)*roc_y[i]
		prex = x
	#print( AUC

	if show:
		plt.plot(roc_x, roc_y)
		plt.plot([0,1],[0,1])
		plt.axis("equal")
		plt.title('AUC = '+str(AUC))
		plt.grid(color='b' , linewidth='0.3' ,linestyle='--')
		plt.show()
	return AUC

def ACC(score, y, show=False):
	POSITIVE = y.count(+1)
	NEGATIVE = y.count(-1)            # WARNNING: WHAT ARE THE LABELS ?

	TP = 0
	TN = 0
	# need (score,y) to be sorted
	for (i, s) in enumerate(score):
		if y[i]==+1 and s>=0.5:
			TP = TP + 1
		if y[i]==-1 and s <0.5:                  # WARNNING: WHAT ARE THE LABELS ?
			TN = TN + 1

	#print( 'TP = ',TP, ', TN = ',TN,
	ACC = float(TN + TP)/len(y)
	return ACC


# used for the input range of sigmoid
def limit(inputx):
	#return inputx
	if inputx > 125 :
		return 125
	if inputx < -125 :
		return -125;
	return inputx





epsilon = 1e-10

Epoch_Number = 60

####################### MNIST ########################
#batchsize = 1024
#learningrate = 1.0
###############################################

batchsize = 0

####################### Credit ########################
#batchsize = 512
#learningrate = 0.01
###############################################

RepeatNum = 2

RealSigmoid = lambda x:1.0/(1+exp(-x))
#hlambda = lambda x:5.0000e-01  +1.7786e-01*x  -3.6943e-03*pow(x,3)  +3.6602e-05*pow(x,5)  -1.2344e-07*pow(x,7)
PolySigmoid = lambda x:5.0000e-01  + 0.0843 *x  - 0.0002*pow(x,3)
#PolySigmoid = lambda x:5.0000e-01  +1.7786e-01*x  -3.6943e-03*pow(x,3)  +3.6602e-05*pow(x,5)  -1.2344e-07*pow(x,7)




print( '----------------------------------------------------------------------------------')
print( "------------- Experiment11. Nesterov With .25XTXasG                  -------------")
print( '-------------    Data Set : MNIST                                    -------------')
print( '-------------           X : [[1,x11,x12,...],[1,x21,x22,...],...]    -------------')
print( '-------------           Y : y = {-1, +1}                             -------------')
print( '----------------------------------------------------------------------------------')

import csv

# Stage 1.
#     Step 1. Extract test data from a csv file
with open('MNIST_test.txt','r') as csvfile:
#with open('Credit_test.csv','r') as csvfile:
	reader = csv.reader(csvfile)
	next(reader)  # Skip the first row # leave behind the first row
	testdata = []
	for row in reader:
		# reader.next() return a string
		row = [float(x) for x in row]
		testdata.append(row)
csvfile.close()
#     Step 4. Extract testX and testY from testdata
testX = [[1]+row[1:] for row in testdata[:]]
for colidx in range(len(testX[0])):
	colmax = 0.0
	for (rowidx, row) in enumerate(testX):
		if abs(row[colidx]) >= colmax :
			colmax = abs(row[colidx])
	for (rowidx, row) in enumerate(testX):
		row[colidx] = float(row[colidx]) / (colmax + epsilon)
testY = [int(row[0]) for row in testdata[:]]
# turn y{+0,+1} to y{-1,+1}
testY = [2*y-1 for y in testY]    # DONT FORGET THAT THE IDASH DATASET IS DIFFERENT FROM THE MNIST DATASET!

#     Step 1. Extract train data from a csv file
with open('MNIST_train.txt','r') as csvfile:
#with open('Credit_train.csv','r') as csvfile:
	reader = csv.reader(csvfile)
	next(reader)  # Skip the first row # leave behind the first row
	data = []
	for row in reader:
		# reader.next() return a string
		row = [float(x) for x in row]
		data.append(row)
csvfile.close()

batchsize = len(data)
print()
print()
print()
print()
print('batchsize:', batchsize)
print()
print()
print()
print()
#     Step 2. Extract X and Y from data
X = [[1]+row[1:] for row in data[:]]
for colidx in range(len(X[0])):
	colmax = 0.0
	for (rowidx, row) in enumerate(X):
		if abs(row[colidx]) >= colmax :
			colmax = abs(row[colidx])
	for (rowidx, row) in enumerate(testX):
		row[colidx] = float(row[colidx]) / (colmax + epsilon)
Y = [int(row[0]) for row in data[:]]
# turn y{+0,+1} to y{-1,+1}
Y = [2*y-1 for y in Y]    # DONT FORGET THAT THE IDASH DATASET IS DIFFERENT FROM THE MNIST DATASET!
MX = np.matrix(X)
MY = np.matrix(Y)

#should shuffle [Y,X] together in the Iteration Processes!
'''
Z = zip(Y,X)
random.shuffle(Z)
#should shuffle [Y,X] together!
X = [item[1] for item in Z]
Y = [item[0] for item in Z]
'''

Xminbatches = []
idx=0
while True:
	if idx+batchsize > len(X): break
	batch=[]
	for i in range(idx,idx+batchsize):
		batch.append(X[i])
	Xminbatches.append(batch)
	idx += batchsize
if len(X)%batchsize != 0:
	batch=[]
	for i in range(idx, len(X)):
		batch.append(X[i])
	Xminbatches.append(batch)
print( 'len(X) = ', len(X) )
print( 'batchsize = ', batchsize )
print( 'len(X)%batchsize = ',len(X)%batchsize)
#print( 'Xminbatches[0]', Xminbatches[0])
print( 'Xminbatches[-1]', Xminbatches[-1])
#print( 'Xminbatches')
Yminbatches = []
idx=0
while True:
	if idx+batchsize > len(Y): break
	batch=[]
	for i in range(idx,idx+batchsize):
		batch.append(Y[i])
	Yminbatches.append(batch)
	idx += batchsize
if len(Y)%batchsize != 0:
	batch=[]
	for i in range(idx, len(Y)):
		batch.append(Y[i])
	Yminbatches.append(batch)
#print( 'Yminbatches[0]', Yminbatches[0])
#print( 'Yminbatches[-1]', Yminbatches[-1])
print( 'len(Yminbatches[-1]) = ', len(Yminbatches[-1]) )




NAG_testMLE = [0] * (Epoch_Number*len(Xminbatches))
NAG_testAUC = [0] * (Epoch_Number*len(Xminbatches))
NAG_testACC = [0] * (Epoch_Number*len(Xminbatches))
#NAG_SIGMOID = [0] * (Epoch_Number*len(Xminbatches))
NAG_trainMLE = [0] * (Epoch_Number*len(Xminbatches))
NAG_trainAUC = [0] * (Epoch_Number*len(Xminbatches))
NAG_trainACC = [0] * (Epoch_Number*len(Xminbatches))


NAGQG_testMLE = [0] * (Epoch_Number*len(Xminbatches))
NAGQG_testAUC = [0] * (Epoch_Number*len(Xminbatches))
NAGQG_testACC = [0] * (Epoch_Number*len(Xminbatches))
#NAGQG_SIGMOID = [0] * (Epoch_Number*len(Xminbatches))
NAGQG_trainMLE = [0] * (Epoch_Number*len(Xminbatches))
NAGQG_trainAUC = [0] * (Epoch_Number*len(Xminbatches))
NAGQG_trainACC = [0] * (Epoch_Number*len(Xminbatches))

for repeatnum in range(RepeatNum):


	RandomList = []
	for en in range(Epoch_Number):
		for it in range(len(Xminbatches)):
			RandomList.append(random.randint(0, len(Xminbatches)-1 ))

	'''
	-------------------------------------------------------------------------------------------
	---------------------  NAQG using RealSigmoid for min-batch with Han's Learning-Rate Setting -----------------
	-------------------------------------------------------------------------------------------
	------------------------------ Nesterov Accelerated Gradient ------------------------------
	-------------------------------------------------------------------------------------------
	'''
	# Stage 2.
	#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
	MX = np.matrix(X)

	# return a column vector whose each element is the sum of each row of MX
	mx = MX.sum(axis=1)
	# return a column vector whose each element is the sum of each row of (X.T * X)
	mxtmx = MX.T.dot(mx)


	#     Step 2. Initialize Weight Vector (n x 1)
	# Setting the initial weight to 1 leads to a large input to sigmoid function,
	# which would cause a big problem to this algorithm when using polynomial
	# to substitute the sigmoid function. So, it is a good choice to set w = 0.

	# [[0]... to make MW a column vector(matrix)
	V = [[0.0] for x in range(mxtmx.shape[0])]
	W = [[0.0] for x in range(mxtmx.shape[0])]
	MV = np.matrix(V)
	MW = np.matrix(W)

	#     Step 2. Set the Maximum Iteration and Record each cost function


	alpha0 = 0.01
	alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0

	# Stage 3.
	#     Start the Gradient Descent algorithm
	#     Note: h(x) = Prob(y=+1|x) = 1/(1+exp(-W.T*x))
	#           1-h(x)=Prob(y=-1|x) = 1/(1+exp(+W.T*x))
	#                  Prob(y= I|x) = 1/(1+exp(-I*W.T*x))
	#           grad = [Y@(1 - sigm(yWTx))]T * X
	for en in range(Epoch_Number):
		curSigmoidInput = []


		for it in range(len(Xminbatches)):
			print( en+1, '-th epoch :: ',   end='' )
			orignidx = en * len(Xminbatches) + it
			batchidx = RandomList[en * len(Xminbatches) + it]
			Xbatch = Xminbatches[batchidx]


			eta = (1 - alpha0) / alpha1



			gamma = 2 - (orignidx / 36)**2.5


			Ybatch = Yminbatches[batchidx]
			#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
			# W.T * X
			MXbatch = np.matrix(Xbatch)
			MXbatchV = MXbatch * MV
			# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
			yhypothesis = []
			for idx in range(len(Ybatch)):

				curSigmoidInput.append(Ybatch[idx]*MXbatchV.A[idx][0])

				# hlambda(): the polynomial function to substitute the Sigmoid function
				h = 1 - RealSigmoid(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

				yhypothesis.append([h*Ybatch[idx]])

			Myhypothesis = np.matrix(yhypothesis)
			# g = [Y@(1 - sigm(yWTx))]T * X
			# maybe should put the 1/m only before the alpha
			#Mg = 1.0/len(Xbatch) * MXbatch.T * Myhypothesis
			Mg = MXbatch.T * Myhypothesis


			# return a column vector whose each element is the sum of each row of MX
			mx = np.abs(MXbatch).sum(axis=1)
			mxtmx = MXbatch.T.dot(mx)

			mxtmx = np.abs(mxtmx)

			MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
			for idx in range(mxtmx.shape[0]):
				MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )
			MG = MB_inv * Mg


			# should be 'plus', 'cause to compute the MLE
			MtmpW = MV + (0.0 + gamma) * MG
			#MtmpW = MV + gamma * MG
			MV = (1.0-eta)*MtmpW + (eta)*MW
			MW = MtmpW


			#NAG_SIGMOID[orignidx] += curSigmoidInput  * 1./RepeatNum

		#     Step 4. Calculate the cost function using Maximum likelihood Estimation
			# log-likelihood
			newMtrainXV = MX * MV
			loghx = []
			for idx in range(len(Y)):
				# WARNING: iff y in {-1,+1}
				loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
				loghx.append(loghxi)
			loglikelihood = sum(loghx)
			NAG_trainMLE[orignidx] += loglikelihood  * 1./RepeatNum

			MtestX = np.matrix(testX)
			newMtestXV = MtestX * MV
			loghx = []
			for idx in range(len(testY)):
				# WARNING: iff y in {-1,+1}
				loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
				loghx.append(loghxi)
			loglikelihood = sum(loghx)
			NAG_testMLE[orignidx] += loglikelihood  * 1./RepeatNum


			# BE CAREFULL WITH INPUT LABELS!
			newhypothesis = []
			for idx in range(len(testY)):
				hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
				newhypothesis.append(hx)
			hxlist = [ hx for hx in newhypothesis ]
			print( it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY) )
			NAG_testAUC[orignidx] += ROCAUC(hxlist, testY)  * 1./RepeatNum
			NAG_testACC[orignidx] += ACC(hxlist, testY)  * 1./RepeatNum

			alpha0 = alpha1
			alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0


	'''
	-------------------------------------------------------------------------------------------
	----------------------------------- end of experiments -----------------------------------
	-------------------------------------------------------------------------------------------
	'''
	'''
	-------------------------------------------------------------------------------------------
	----------------  Enhanced NAG using PolySigmoid for min-batch with Han's Learning-Rate Setting -------------
	-------------------------------------------------------------------------------------------
	------------------------------ Nesterov Accelerated Gradient ------------------------------
	-------------------------------------------------------------------------------------------
	'''
	# Stage 2.
	#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
	MX = np.matrix(X)

	# return a column vector whose each element is the sum of each row of MX
	mx = MX.sum(axis=1)
	# return a column vector whose each element is the sum of each row of (X.T * X)
	mxtmx = MX.T.dot(mx)


	#     Step 2. Initialize Weight Vector (n x 1)
	# Setting the initial weight to 1 leads to a large input to sigmoid function,
	# which would cause a big problem to this algorithm when using polynomial
	# to substitute the sigmoid function. So, it is a good choice to set w = 0.

	# [[0]... to make MW a column vector(matrix)
	V = [[0.0] for x in range(mxtmx.shape[0])]
	W = [[0.0] for x in range(mxtmx.shape[0])]
	MV = np.matrix(V)
	MW = np.matrix(W)

	#     Step 2. Set the Maximum Iteration and Record each cost function


	alpha0 = 0.01
	alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0

	# Stage 3.
	#     Start the Gradient Descent algorithm
	#     Note: h(x) = Prob(y=+1|x) = 1/(1+exp(-W.T*x))
	#           1-h(x)=Prob(y=-1|x) = 1/(1+exp(+W.T*x))
	#                  Prob(y= I|x) = 1/(1+exp(-I*W.T*x))
	#           grad = [Y@(1 - sigm(yWTx))]T * X
	for en in range(Epoch_Number):
		curSigmoidInput = []

		for it in range(len(Xminbatches)):
			print( en+1, '-th epoch :: ', end='' )
			orignidx = en * len(Xminbatches) + it
			batchidx = RandomList[en * len(Xminbatches) + it]
			Xbatch = Xminbatches[batchidx]


			eta = (1 - alpha0) / alpha1


			gamma = 2 - (orignidx / 36)**2.5


			Ybatch = Yminbatches[batchidx]
			#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
			# W.T * X
			MXbatch = np.matrix(Xbatch)
			MXbatchV = MXbatch * MV
			# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
			yhypothesis = []
			for idx in range(len(Ybatch)):

				curSigmoidInput.append(Ybatch[idx]*MXbatchV.A[idx][0])

				# hlambda(): the polynomial function to substitute the Sigmoid function
				h = 1 - PolySigmoid(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

				yhypothesis.append([h*Ybatch[idx]])

			Myhypothesis = np.matrix(yhypothesis)
			# g = [Y@(1 - sigm(yWTx))]T * X
			# maybe should put the 1/m only before the alpha
			#Mg = 1.0/len(Xbatch) * MXbatch.T * Myhypothesis
			Mg = MXbatch.T * Myhypothesis


			# return a column vector whose each element is the sum of each row of MX
			mx = np.abs(MXbatch).sum(axis=1)
			mxtmx = MXbatch.T.dot(mx)

			mxtmx = np.abs(mxtmx)

			MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
			for idx in range(mxtmx.shape[0]):
				MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )
			MG = MB_inv * Mg


			# should be 'plus', 'cause to compute the MLE
			MtmpW = MV + (0.0 + gamma) * MG
			#MtmpW = MV + gamma * MG
			MV = (1.0-eta)*MtmpW + (eta)*MW
			MW = MtmpW


			#NAGQG_SIGMOID[orignidx] += 1./RepeatNum  * curSigmoidInput
		#     Step 4. Calculate the cost function using Maximum likelihood Estimation
			# log-likelihood
			newMtrainXV = MX * MV
			loghx = []
			for idx in range(len(Y)):
				# WARNING: iff y in {-1,+1}
				loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
				loghx.append(loghxi)
			loglikelihood = sum(loghx)
			NAGQG_trainMLE[orignidx] += 1./RepeatNum  * loglikelihood

			MtestX = np.matrix(testX)
			newMtestXV = MtestX * MV
			loghx = []
			for idx in range(len(testY)):
				# WARNING: iff y in {-1,+1}
				loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
				loghx.append(loghxi)
			loglikelihood = sum(loghx)
			NAGQG_testMLE[orignidx] += 1./RepeatNum  * loglikelihood


			# BE CAREFULL WITH INPUT LABELS!
			newhypothesis = []
			for idx in range(len(testY)):
				hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
				newhypothesis.append(hx)
			hxlist = [ hx for hx in newhypothesis ]
			print( it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY) )
			NAGQG_testAUC[orignidx] += 1./RepeatNum  * ROCAUC(hxlist, testY)
			NAGQG_testACC[orignidx] += 1./RepeatNum  * ACC(hxlist, testY)

			alpha0 = alpha1
			alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0


	'''
	-------------------------------------------------------------------------------------------
	----------------------------------- end of experiments -----------------------------------
	-------------------------------------------------------------------------------------------
	'''



label = [ 'NAGQG using RealSigmoid Your LR setting', 'NAGQG using PolySigmoid Your LR setting' ]
plt.plot(range(len(NAG_testMLE)), NAG_testMLE, 'v-b')
plt.plot(range(len(NAGQG_testMLE)), NAGQG_testMLE, '^--r')
#plt.axis("equal")
plt.title('RealSigmoid vs. PolySigmoid :: Test MLE')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_trainMLE)), NAG_trainMLE, 'v-b')
plt.plot(range(len(NAGQG_trainMLE)), NAGQG_trainMLE, '^--r')
#plt.axis("equal")
plt.title('RealSigmoid vs. PolySigmoid :: Train MLE')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_testACC)), NAG_testACC, 'v-b')
plt.plot(range(len(NAGQG_testACC)), NAGQG_testACC, '^--r')
#plt.axis("equal")
plt.title('RealSigmoid vs. PolySigmoid :: IMPORANT Test ACC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_testAUC)), NAG_testAUC, 'v-b')
plt.plot(range(len(NAGQG_testAUC)), NAGQG_testAUC, '^--r')
#plt.axis("equal")
plt.title('RealSigmoid vs. PolySigmoid :: IMPORANT Test AUC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_testMLE)), NAG_testMLE, 'v-b')
plt.plot(range(len(NAGQG_testMLE)), NAGQG_testMLE, '^--r')
#plt.axis("equal")
plt.title('RealSigmoid vs. PolySigmoid :: Test MLE')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_testACC)), NAG_testACC, 'v-b')
plt.plot(range(len(NAGQG_testACC)), NAGQG_testACC, '^--r')
#plt.axis("equal")
plt.title('RealSigmoid vs. PolySigmoid :: Test ACC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_testAUC)), NAG_testAUC, 'v-b')
plt.plot(range(len(NAGQG_testAUC)), NAGQG_testAUC, '^--r')
#plt.axis("equal")
plt.title('RealSigmoid vs. PolySigmoid :: Test AUC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()


plt.plot(range(len(NAG_trainMLE)), NAG_trainMLE, 'v-b')
plt.plot(range(len(NAGQG_trainMLE)), NAGQG_trainMLE, '^--r')
#plt.axis("equal")
plt.title('RealSigmoid vs. PolySigmoid :: Train MLE')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()






# -------------- FILE: MLE --------------
# -- Iterations -- NAG -- NAGG --
#filePath = 'PythonExperimentforSection5.2_NAGQGRealSigmoid vs. NAGQGPolySigmoid Full-Batch_Credit_DatasetNormalizedInto[-1+1]_TestACC.csv';
filePath = 'PythonExperimentforSection5.2_NAGQGRealSigmoid vs. NAGQGPolySigmoid Full-Batch_MNIST_DatasetNormalizedInto[-1+1]_TestACC.csv';
PythonExperimentMNIST =      open(filePath,      'w')
#PythonExperimentMNIST =      open(filePath,      'a+b')
PythonExperimentMNIST =      open(filePath,      'a') #python3

PythonExperimentMNIST.write('Iterations');
PythonExperimentMNIST.write(',');
PythonExperimentMNIST.write('RealSigmoidNAG');
PythonExperimentMNIST.write(',');
PythonExperimentMNIST.write('PolySigmoidNAGQG');
PythonExperimentMNIST.write("\n");

for (idx, ele) in enumerate(NAG_testACC):
	PythonExperimentMNIST.write(str(idx));
	PythonExperimentMNIST.write(',');
	PythonExperimentMNIST.write(str(NAG_testACC[idx]));
	PythonExperimentMNIST.write(',');
	PythonExperimentMNIST.write(str(NAGQG_testACC[idx]));
	PythonExperimentMNIST.write("\n");

PythonExperimentMNIST.close();


==> Section_5.2_Experiment_for_Mini-Batch_20240809_PythonExperimentsTechnicalDetails_NAGQGRealSigmoid_vs._NAGQGPolySigmoid__Compute_the_inverse_of_B_for_each_mini-batch.py <==
# coding=utf8
# 2019-12-04 09:43 a.m. GMT +08：00
'''
+++++++++++++++++++++++++++++++++++++++++++++++++++++
+       NumPy version 1.10.2    Python 2.7.11       +
+++++++++++++++++++++++++++++++++++++++++++++++++++++
'''
import os
import math
import time
import random

from copy import deepcopy
from math import log, exp, pow, sqrt

import matplotlib
#matplotlib.use('pdf')
import matplotlib.pyplot as plt
import numpy as np
np.set_printoptions(suppress=True)
# The ROC curve is constructed by plotting the (X=FPR, Y=TPR) pairs for each possible value
# of the threshold. By computing the TPR and FPR for varying thresholds in [0,1], we can construct
# the receiver operating characteristic curve or ROC-curve.
#     +--------------------------------------- actual class --------------------------+
#     +-----------------------              -1               +1 ----------------------+
#     +------------- predicted  -1   true negative (TN) false negative (FN) ----------+
#     +-------------     class  +1   false positive(FP) true positive (TP)  ----------+
#     +-------------------------------------------------------------------------------+
#     +------------- X = FPR = #FP/(#FP + #TN) ---- Y = TPR = #TP/(#TP + #FN) --------+
#     +-------------------------------------------------------------------------------+
#            X:实际负类中预测结果(正类)出错的比例       Y:实际正类中预测结果(正类)的比例
# -----------------------------------------------------------------------------------------
# Calculate the ROC-curve and the value of AUC
# INPUT: score = [0.9, 0.8, 0.7, 0.6, 0.55, 0.54, 0.53, 0.52, 0.51, 0.505, 0.4, ... ]
#        y = [1,1,0, 1, 1, 1, 0, 0, 1, 0, 1,0, 1, 0, 0, 0, 1 , 0, 1, 0]
# WARNNING: WHAT ARE THE LABELS ? {-0, +1} or {-1, +1}
def ROCAUC(score, y, show=False):
	z = list(zip(score, y))
	z.sort()
	score = [ x[0] for x in z ]
	y = [ x[1] for x in z ]

	# score is already in order
	thr = score

	POSITIVE = y.count(+1)
	NEGATIVE = y.count(-1)            # WARNNING: WHAT ARE THE LABELS ?
	roc_x = [1]
	roc_y = [1]
	FN = 0
	TN = 0
	# need (score,y) to be sorted
	for (i, T) in enumerate(thr):
		if y[i]==+1:
			FN = FN + 1
		if y[i]==-1:                  # WARNNING: WHAT ARE THE LABELS ?
			TN = TN + 1
		roc_x.append(1-TN/float(NEGATIVE))
		roc_y.append(1-FN/float(POSITIVE))
	z = list(zip(roc_x, roc_y))
	z.sort()
	roc_x = [ x[0] for x in z ]
	roc_y = [ x[1] for x in z ]
	#print( zip(roc_x,roc_y)

	AUC = 0.0
	prex = roc_x[0]
	for (i, x) in enumerate(roc_x):
		AUC += (x-prex)*roc_y[i]
		prex = x
	#print( AUC

	if show:
		plt.plot(roc_x, roc_y)
		plt.plot([0,1],[0,1])
		plt.axis("equal")
		plt.title('AUC = '+str(AUC))
		plt.grid(color='b' , linewidth='0.3' ,linestyle='--')
		plt.show()
	return AUC

def ACC(score, y, show=False):
	POSITIVE = y.count(+1)
	NEGATIVE = y.count(-1)            # WARNNING: WHAT ARE THE LABELS ?

	TP = 0
	TN = 0
	# need (score,y) to be sorted
	for (i, s) in enumerate(score):
		if y[i]==+1 and s>=0.5:
			TP = TP + 1
		if y[i]==-1 and s <0.5:                  # WARNNING: WHAT ARE THE LABELS ?
			TN = TN + 1

	#print( 'TP = ',TP, ', TN = ',TN,
	ACC = float(TN + TP)/len(y)
	return ACC


# used for the input range of sigmoid
def limit(inputx):
	#return inputx
	if inputx > 25 :
		return 25
	if inputx < -25 :
		return -25;
	return inputx





epsilon = 1e-10

Epoch_Number = 4

batchsize = 1024

####################### MNIST ########################
#batchsize = 1024
#learningrate = 1.0
###############################################


####################### Credit ########################
#batchsize = 512
#learningrate = 0.01
###############################################

RepeatNum = 10

RealSigmoid = lambda x:1.0/(1+exp(-x))
#hlambda = lambda x:5.0000e-01  +1.7786e-01*x  -3.6943e-03*pow(x,3)  +3.6602e-05*pow(x,5)  -1.2344e-07*pow(x,7)
PolySigmoid = lambda x:5.0000e-01  + 0.0843 *x  - 0.0002*pow(x,3)




print( '----------------------------------------------------------------------------------')
print( "------------- Experiment11. Nesterov With .25XTXasG                  -------------")
print( '-------------    Data Set : MNIST                                    -------------')
print( '-------------           X : [[1,x11,x12,...],[1,x21,x22,...],...]    -------------')
print( '-------------           Y : y = {-1, +1}                             -------------')
print( '----------------------------------------------------------------------------------')

import csv

# Stage 1.
#     Step 1. Extract test data from a csv file
with open('MNIST_test.txt','r') as csvfile:
#with open('Credit_test.csv','r') as csvfile:
	reader = csv.reader(csvfile)
	next(reader)  # Skip the first row # leave behind the first row
	testdata = []
	for row in reader:
		# reader.next() return a string
		row = [float(x) for x in row]
		testdata.append(row)
csvfile.close()
#     Step 4. Extract testX and testY from testdata
testX = [[1]+row[1:] for row in testdata[:]]
for colidx in range(len(testX[0])):
	colmax = 0.0
	for (rowidx, row) in enumerate(testX):
		if abs(row[colidx]) >= colmax :
			colmax = abs(row[colidx])
	for (rowidx, row) in enumerate(testX):
		row[colidx] = float(row[colidx]) / (colmax + epsilon)
testY = [int(row[0]) for row in testdata[:]]
# turn y{+0,+1} to y{-1,+1}
testY = [2*y-1 for y in testY]    # DONT FORGET THAT THE IDASH DATASET IS DIFFERENT FROM THE MNIST DATASET!

#     Step 1. Extract train data from a csv file
with open('MNIST_train.txt','r') as csvfile:
#with open('Credit_train.csv','r') as csvfile:
	reader = csv.reader(csvfile)
	next(reader)  # Skip the first row # leave behind the first row
	data = []
	for row in reader:
		# reader.next() return a string
		row = [float(x) for x in row]
		data.append(row)
csvfile.close()
#     Step 2. Extract X and Y from data
X = [[1]+row[1:] for row in data[:]]
for colidx in range(len(X[0])):
	colmax = 0.0
	for (rowidx, row) in enumerate(X):
		if abs(row[colidx]) >= colmax :
			colmax = abs(row[colidx])
	for (rowidx, row) in enumerate(testX):
		row[colidx] = float(row[colidx]) / (colmax + epsilon)
Y = [int(row[0]) for row in data[:]]
# turn y{+0,+1} to y{-1,+1}
Y = [2*y-1 for y in Y]    # DONT FORGET THAT THE IDASH DATASET IS DIFFERENT FROM THE MNIST DATASET!
MX = np.matrix(X)
MY = np.matrix(Y)

#should shuffle [Y,X] together in the Iteration Processes!
'''
Z = zip(Y,X)
random.shuffle(Z)
#should shuffle [Y,X] together!
X = [item[1] for item in Z]
Y = [item[0] for item in Z]
'''

Xminbatches = []
idx=0
while True:
	if idx+batchsize > len(X): break
	batch=[]
	for i in range(idx,idx+batchsize):
		batch.append(X[i])
	Xminbatches.append(batch)
	idx += batchsize
if len(X)%batchsize != 0:
	batch=[]
	for i in range(idx, len(X)):
		batch.append(X[i])
	Xminbatches.append(batch)
print( 'len(X) = ', len(X) )
print( 'batchsize = ', batchsize )
print( 'len(X)%batchsize = ',len(X)%batchsize)
#print( 'Xminbatches[0]', Xminbatches[0])
print( 'Xminbatches[-1]', Xminbatches[-1])
#print( 'Xminbatches')
Yminbatches = []
idx=0
while True:
	if idx+batchsize > len(Y): break
	batch=[]
	for i in range(idx,idx+batchsize):
		batch.append(Y[i])
	Yminbatches.append(batch)
	idx += batchsize
if len(Y)%batchsize != 0:
	batch=[]
	for i in range(idx, len(Y)):
		batch.append(Y[i])
	Yminbatches.append(batch)
#print( 'Yminbatches[0]', Yminbatches[0])
#print( 'Yminbatches[-1]', Yminbatches[-1])
print( 'len(Yminbatches[-1]) = ', len(Yminbatches[-1]) )




NAG_testMLE = [0] * (Epoch_Number*len(Xminbatches))
NAG_testAUC = [0] * (Epoch_Number*len(Xminbatches))
NAG_testACC = [0] * (Epoch_Number*len(Xminbatches))
#NAG_SIGMOID = [0] * (Epoch_Number*len(Xminbatches))
NAG_trainMLE = [0] * (Epoch_Number*len(Xminbatches))
NAG_trainAUC = [0] * (Epoch_Number*len(Xminbatches))
NAG_trainACC = [0] * (Epoch_Number*len(Xminbatches))


NAGQG_testMLE = [0] * (Epoch_Number*len(Xminbatches))
NAGQG_testAUC = [0] * (Epoch_Number*len(Xminbatches))
NAGQG_testACC = [0] * (Epoch_Number*len(Xminbatches))
#NAGQG_SIGMOID = [0] * (Epoch_Number*len(Xminbatches))
NAGQG_trainMLE = [0] * (Epoch_Number*len(Xminbatches))
NAGQG_trainAUC = [0] * (Epoch_Number*len(Xminbatches))
NAGQG_trainACC = [0] * (Epoch_Number*len(Xminbatches))

for repeatnum in range(RepeatNum):


	RandomList = []
	for en in range(Epoch_Number):
		for it in range(len(Xminbatches)):
			RandomList.append(random.randint(0, len(Xminbatches)-1 ))

	'''
	-------------------------------------------------------------------------------------------
	---------------------  NAQG using RealSigmoid for min-batch with Han's Learning-Rate Setting -----------------
	-------------------------------------------------------------------------------------------
	------------------------------ Nesterov Accelerated Gradient ------------------------------
	-------------------------------------------------------------------------------------------
	'''
	# Stage 2.
	#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
	MX = np.matrix(X)

	# return a column vector whose each element is the sum of each row of MX
	mx = MX.sum(axis=1)
	# return a column vector whose each element is the sum of each row of (X.T * X)
	mxtmx = MX.T.dot(mx)


	#     Step 2. Initialize Weight Vector (n x 1)
	# Setting the initial weight to 1 leads to a large input to sigmoid function,
	# which would cause a big problem to this algorithm when using polynomial
	# to substitute the sigmoid function. So, it is a good choice to set w = 0.

	# [[0]... to make MW a column vector(matrix)
	V = [[0.0] for x in range(mxtmx.shape[0])]
	W = [[0.0] for x in range(mxtmx.shape[0])]
	MV = np.matrix(V)
	MW = np.matrix(W)

	#     Step 2. Set the Maximum Iteration and Record each cost function


	alpha0 = 0.01
	alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0

	# Stage 3.
	#     Start the Gradient Descent algorithm
	#     Note: h(x) = Prob(y=+1|x) = 1/(1+exp(-W.T*x))
	#           1-h(x)=Prob(y=-1|x) = 1/(1+exp(+W.T*x))
	#                  Prob(y= I|x) = 1/(1+exp(-I*W.T*x))
	#           grad = [Y@(1 - sigm(yWTx))]T * X
	for en in range(Epoch_Number):
		curSigmoidInput = []


		for it in range(len(Xminbatches)):
			print( en+1, '-th epoch :: ',   end='' )
			orignidx = en * len(Xminbatches) + it
			batchidx = RandomList[en * len(Xminbatches) + it]
			Xbatch = Xminbatches[batchidx]


			eta = (1 - alpha0) / alpha1



			gamma = 2 - (orignidx / 36)**2.5


			Ybatch = Yminbatches[batchidx]
			#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
			# W.T * X
			MXbatch = np.matrix(Xbatch)
			MXbatchV = MXbatch * MV
			# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
			yhypothesis = []
			for idx in range(len(Ybatch)):

				curSigmoidInput.append(Ybatch[idx]*MXbatchV.A[idx][0])

				# hlambda(): the polynomial function to substitute the Sigmoid function
				h = 1 - RealSigmoid(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

				yhypothesis.append([h*Ybatch[idx]])

			Myhypothesis = np.matrix(yhypothesis)
			# g = [Y@(1 - sigm(yWTx))]T * X
			# maybe should put the 1/m only before the alpha
			#Mg = 1.0/len(Xbatch) * MXbatch.T * Myhypothesis
			Mg = MXbatch.T * Myhypothesis


			# return a column vector whose each element is the sum of each row of MX
			mx = np.abs(MXbatch).sum(axis=1)
			mxtmx = MXbatch.T.dot(mx)

			mxtmx = np.abs(mxtmx)

			MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
			for idx in range(mxtmx.shape[0]):
				MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )
			MG = MB_inv * Mg


			# should be 'plus', 'cause to compute the MLE
			MtmpW = MV + (0.0 + gamma) * MG
			#MtmpW = MV + gamma * MG
			MV = (1.0-eta)*MtmpW + (eta)*MW
			MW = MtmpW


			#NAG_SIGMOID[orignidx] += curSigmoidInput  * 1./RepeatNum

		#     Step 4. Calculate the cost function using Maximum likelihood Estimation
			# log-likelihood
			newMtrainXV = MX * MV
			loghx = []
			for idx in range(len(Y)):
				# WARNING: iff y in {-1,+1}
				loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
				loghx.append(loghxi)
			loglikelihood = sum(loghx)
			NAG_trainMLE[orignidx] += loglikelihood  * 1./RepeatNum

			MtestX = np.matrix(testX)
			newMtestXV = MtestX * MV
			loghx = []
			for idx in range(len(testY)):
				# WARNING: iff y in {-1,+1}
				loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
				loghx.append(loghxi)
			loglikelihood = sum(loghx)
			NAG_testMLE[orignidx] += loglikelihood  * 1./RepeatNum


			# BE CAREFULL WITH INPUT LABELS!
			newhypothesis = []
			for idx in range(len(testY)):
				hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
				newhypothesis.append(hx)
			hxlist = [ hx for hx in newhypothesis ]
			print( it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY) )
			NAG_testAUC[orignidx] += ROCAUC(hxlist, testY)  * 1./RepeatNum
			NAG_testACC[orignidx] += ACC(hxlist, testY)  * 1./RepeatNum

			alpha0 = alpha1
			alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0


	'''
	-------------------------------------------------------------------------------------------
	----------------------------------- end of experiments -----------------------------------
	-------------------------------------------------------------------------------------------
	'''
	'''
	-------------------------------------------------------------------------------------------
	----------------  Enhanced NAG using PolySigmoid for min-batch with Han's Learning-Rate Setting -------------
	-------------------------------------------------------------------------------------------
	------------------------------ Nesterov Accelerated Gradient ------------------------------
	-------------------------------------------------------------------------------------------
	'''
	# Stage 2.
	#     Step 1. Initialize Simplified Fixed Hessian Matrix For each min-batch
	MX = np.matrix(X)

	# return a column vector whose each element is the sum of each row of MX
	mx = MX.sum(axis=1)
	# return a column vector whose each element is the sum of each row of (X.T * X)
	mxtmx = MX.T.dot(mx)


	#     Step 2. Initialize Weight Vector (n x 1)
	# Setting the initial weight to 1 leads to a large input to sigmoid function,
	# which would cause a big problem to this algorithm when using polynomial
	# to substitute the sigmoid function. So, it is a good choice to set w = 0.

	# [[0]... to make MW a column vector(matrix)
	V = [[0.0] for x in range(mxtmx.shape[0])]
	W = [[0.0] for x in range(mxtmx.shape[0])]
	MV = np.matrix(V)
	MW = np.matrix(W)

	#     Step 2. Set the Maximum Iteration and Record each cost function


	alpha0 = 0.01
	alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0

	# Stage 3.
	#     Start the Gradient Descent algorithm
	#     Note: h(x) = Prob(y=+1|x) = 1/(1+exp(-W.T*x))
	#           1-h(x)=Prob(y=-1|x) = 1/(1+exp(+W.T*x))
	#                  Prob(y= I|x) = 1/(1+exp(-I*W.T*x))
	#           grad = [Y@(1 - sigm(yWTx))]T * X
	for en in range(Epoch_Number):
		curSigmoidInput = []

		for it in range(len(Xminbatches)):
			print( en+1, '-th epoch :: ', end='' )
			orignidx = en * len(Xminbatches) + it
			batchidx = RandomList[en * len(Xminbatches) + it]
			Xbatch = Xminbatches[batchidx]


			eta = (1 - alpha0) / alpha1


			gamma = 2 - (orignidx / 36)**2.5


			Ybatch = Yminbatches[batchidx]
			#     Step 1. Calculate the Gradient = [Y@(1 - sigm(Y@WT*X))]T * X
			# W.T * X
			MXbatch = np.matrix(Xbatch)
			MXbatchV = MXbatch * MV
			# [Y@(1 - sigm(Y@WT*X))]     (Y=1 if h(x)>.5)
			yhypothesis = []
			for idx in range(len(Ybatch)):

				curSigmoidInput.append(Ybatch[idx]*MXbatchV.A[idx][0])

				# hlambda(): the polynomial function to substitute the Sigmoid function
				h = 1 - PolySigmoid(limit(Ybatch[idx]*MXbatchV.A[idx][0]))

				yhypothesis.append([h*Ybatch[idx]])

			Myhypothesis = np.matrix(yhypothesis)
			# g = [Y@(1 - sigm(yWTx))]T * X
			# maybe should put the 1/m only before the alpha
			#Mg = 1.0/len(Xbatch) * MXbatch.T * Myhypothesis
			Mg = MXbatch.T * Myhypothesis


			# return a column vector whose each element is the sum of each row of MX
			mx = np.abs(MXbatch).sum(axis=1)
			mxtmx = MXbatch.T.dot(mx)

			mxtmx = np.abs(mxtmx)

			MB_inv = np.matrix(np.eye(mxtmx.shape[0]))
			for idx in range(mxtmx.shape[0]):
				MB_inv[idx,idx] = 1.0 / ( (+.25)*mxtmx[idx, 0]  + epsilon )
			MG = MB_inv * Mg


			# should be 'plus', 'cause to compute the MLE
			MtmpW = MV + (0.0 + gamma) * MG
			#MtmpW = MV + gamma * MG
			MV = (1.0-eta)*MtmpW + (eta)*MW
			MW = MtmpW


			#NAGQG_SIGMOID[orignidx] += 1./RepeatNum  * curSigmoidInput
		#     Step 4. Calculate the cost function using Maximum likelihood Estimation
			# log-likelihood
			newMtrainXV = MX * MV
			loghx = []
			for idx in range(len(Y)):
				# WARNING: iff y in {-1,+1}
				loghxi = -log(1+exp(limit(-Y[idx]*newMtrainXV.A[idx][0])))
				loghx.append(loghxi)
			loglikelihood = sum(loghx)
			NAGQG_trainMLE[orignidx] += 1./RepeatNum  * loglikelihood

			MtestX = np.matrix(testX)
			newMtestXV = MtestX * MV
			loghx = []
			for idx in range(len(testY)):
				# WARNING: iff y in {-1,+1}
				loghxi = -log(1+exp(limit(-testY[idx]*newMtestXV.A[idx][0])))
				loghx.append(loghxi)
			loglikelihood = sum(loghx)
			NAGQG_testMLE[orignidx] += 1./RepeatNum  * loglikelihood


			# BE CAREFULL WITH INPUT LABELS!
			newhypothesis = []
			for idx in range(len(testY)):
				hx = 1.0/(1+exp(limit(-newMtestXV.A[idx][0])))
				newhypothesis.append(hx)
			hxlist = [ hx for hx in newhypothesis ]
			print( it, '-th AUC : ', ROCAUC(hxlist, testY), ' MLE = ', loglikelihood, ' ACC = ', ACC(hxlist, testY) )
			NAGQG_testAUC[orignidx] += 1./RepeatNum  * ROCAUC(hxlist, testY)
			NAGQG_testACC[orignidx] += 1./RepeatNum  * ACC(hxlist, testY)

			alpha0 = alpha1
			alpha1 = (1. + sqrt(1. + 4.0 * alpha0 * alpha0)) / 2.0


	'''
	-------------------------------------------------------------------------------------------
	----------------------------------- end of experiments -----------------------------------
	-------------------------------------------------------------------------------------------
	'''



label = [ 'NAGQG using RealSigmoid Your LR setting', 'NAGQG using PolySigmoid Your LR setting' ]
plt.plot(range(len(NAG_testMLE)), NAG_testMLE, 'v-b')
plt.plot(range(len(NAGQG_testMLE)), NAGQG_testMLE, '^--r')
#plt.axis("equal")
plt.title('RealSigmoid vs. PolySigmoid :: Test MLE')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_trainMLE)), NAG_trainMLE, 'v-b')
plt.plot(range(len(NAGQG_trainMLE)), NAGQG_trainMLE, '^--r')
#plt.axis("equal")
plt.title('RealSigmoid vs. PolySigmoid :: Train MLE')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_testACC)), NAG_testACC, 'v-b')
plt.plot(range(len(NAGQG_testACC)), NAGQG_testACC, '^--r')
#plt.axis("equal")
plt.title('RealSigmoid vs. PolySigmoid :: IMPORANT Test ACC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_testAUC)), NAG_testAUC, 'v-b')
plt.plot(range(len(NAGQG_testAUC)), NAGQG_testAUC, '^--r')
#plt.axis("equal")
plt.title('RealSigmoid vs. PolySigmoid :: IMPORANT Test AUC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()


plt.plot(range(len(NAG_testMLE)), NAG_testMLE, 'v-b')
plt.plot(range(len(NAGQG_testMLE)), NAGQG_testMLE, '^--r')
#plt.axis("equal")
plt.title('RealSigmoid vs. PolySigmoid :: Test MLE')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_testACC)), NAG_testACC, 'v-b')
plt.plot(range(len(NAGQG_testACC)), NAGQG_testACC, '^--r')
#plt.axis("equal")
plt.title('RealSigmoid vs. PolySigmoid :: Test ACC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()

plt.plot(range(len(NAG_testAUC)), NAG_testAUC, 'v-b')
plt.plot(range(len(NAGQG_testAUC)), NAGQG_testAUC, '^--r')
#plt.axis("equal")
plt.title('RealSigmoid vs. PolySigmoid :: Test AUC')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()


plt.plot(range(len(NAG_trainMLE)), NAG_trainMLE, 'v-b')
plt.plot(range(len(NAGQG_trainMLE)), NAGQG_trainMLE, '^--r')
#plt.axis("equal")
plt.title('RealSigmoid vs. PolySigmoid :: Train MLE')
plt.legend(label, loc = 0, ncol = 1)
plt.grid()
plt.show()
#plt.savefig("MLE4.png")
#plt.close()






# -------------- FILE: MLE --------------
# -- Iterations -- NAG -- NAGG --
#filePath = 'PythonExperimentforSection5.2_NAGQGRealSigmoid vs. NAGQGPolySigmoid Mini-Batch_Credit_DatasetNormalizedInto[-1+1]_MLE.csv';
filePath = 'PythonExperimentforSection5.2_NAGQGRealSigmoid vs. NAGQGPolySigmoid Mini-Batch_MNIST_DatasetNormalizedInto[-1+1]_TestACC.csv';
PythonExperimentMNIST =      open(filePath,      'w')
#PythonExperimentMNIST =      open(filePath,      'a+b')
PythonExperimentMNIST =      open(filePath,      'a') #python3

PythonExperimentMNIST.write('Iterations');
PythonExperimentMNIST.write(',');
PythonExperimentMNIST.write('RealSigmoidNAG');
PythonExperimentMNIST.write(',');
PythonExperimentMNIST.write('PolySigmoidNAGG');
PythonExperimentMNIST.write("\n");

for (idx, ele) in enumerate(NAG_trainMLE):
	PythonExperimentMNIST.write(str(idx));
	PythonExperimentMNIST.write(',');
	PythonExperimentMNIST.write(str(NAG_testACC[idx]));
	PythonExperimentMNIST.write(',');
	PythonExperimentMNIST.write(str(NAGQG_testACC[idx]));
	PythonExperimentMNIST.write("\n");

PythonExperimentMNIST.close();

